An event generator for $h\to b\bar{b}$ decays at NLO in SMEFT matched to a parton shower

We present a Sherpa implementation of NLO corrections in dimension-six Standard Model Effective Field Theory (SMEFT) to the benchmark process $h\to b\bar b$. The calculation includes NLO QCD corrections matched to a parton shower using an MCatNLO-type framework for decays. Virtual weak effects are included as two-body matrix-element corrections in different electroweak input schemes, with the corresponding decay events also evolved with the QCD parton shower. We present numerical results for the inclusive decay rate and for differential distributions in the Higgs-boson rest frame, and illustrate how the decay implementation can be combined with an independently generated production sample by embedding it in associated $Zh$ production at the LHC. This proof-of-principle implementation demonstrates how NLO SMEFT corrections can be incorporated into the widely used Sherpa event generator, providing a basis for extensions to other processes and for SMEFT studies with realistic final states and fiducial cuts within that framework.

==> anc/README.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     19944,        523]
NotebookOptionsPosition[     17571,        479]
NotebookOutlinePosition[     17965,        495]
CellTagsIndexPosition[     17922,        492]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Results for the dimension-six virtual weak corrections \
$W^{(6,1)}_{2,\\sigma}$ defined in Eq. (2.8) of the paper\
\>", "Text",ExpressionUUID->"4cf269e2-a241-4dd3-bd37-17c753a48f18"],

Cell["\<\
Numerical evaluation requires LoopTools.  The following example should be \
adapted to the user's system:\
\>", "Text",ExpressionUUID->"5e608c2e-3960-473b-ab17-0858a561918b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Install", "[", "\"\<LoopTools-Mac\>\"", "]"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"5b54f319-6306-4cf6-97fa-112359f37119"],

Cell["\<\
 ====================================================
   FF 2.0, a package to evaluate one-loop integrals
 written by G. J. van Oldenborgh, NIKHEF-H, Amsterdam
 ====================================================
 for the algorithms used see preprint NIKHEF-H 89/17,
 'New Algorithms for One-loop Integrals', by G.J. van
 Oldenborgh and J.A.M. Vermaseren, published in 
 Zeitschrift fuer Physik C46(1990)425.
 ====================================================\
\>", "Print",
 CellChangeTimes->{{3.997935387055263*^9, 3.9979354151191063`*^9}, 
   3.997956259288549*^9, 3.997956660248908*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"56432e09-6b4a-44bf-bdb4-0e50c09200d1"]
}, Open  ]],

Cell["\<\
Load the results, which are given in terms of Passarino-Veltman integrals \
using LoopTools / FormCalc notation.  UV-divergent parts are understood to be \
subtracted and should be set to zero.\
\>", "Text",ExpressionUUID->"644698cd-ffa3-44b4-ba62-887e84875d51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"directory", "=", 
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"119f689b-86a2-4a04-bee1-2022cad37f0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W261valpha", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"directory", " ", "<>", "\"\</W2_61_valpha.m\>\""}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"fead3181-b369-402a-8dbd-7691edb1ed5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W261vmu", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"directory", " ", "<>", "\"\</W2_61_vmu.m\>\""}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"fec22e46-079d-44c9-bd6b-6457b394d2d1"],

Cell["\<\
The notation used for SM parameters can be understood through the following \
numerical replacements. In the small-mass limit, only the MSbar mass MBbar \
needs to be specified, which is calculated from that on-shell mass mb = 4.5 \
GeV using Eq. (2.3) of the paper.\
\>", "Text",
 CellChangeTimes->{{3.9979552922352657`*^9, 3.9979553371500263`*^9}, {
  3.99795616546907*^9, 
  3.997956166495141*^9}},ExpressionUUID->"5bacfbd9-235a-4f3a-8f29-\
ffb6171f2e43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"4.5", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"4", "/", "3"}], " ", 
        RowBox[{"Alfas", "/", 
         RowBox[{"(", "\[Pi]", ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "4"}], 
           RowBox[{"Log", "[", 
            RowBox[{"MH2", "/", "MB2"}], "]"}]}]}], ")"}]}]}], "/.", 
      RowBox[{"MB2", "->", 
       RowBox[{"4.5", "^", "2"}]}]}], "/.", 
     RowBox[{"MH2", "->", 
      RowBox[{"125", "^", "2"}]}]}], "/.", 
    RowBox[{"Alfas", "->", "0.11264"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9979551279380493`*^9, 3.997955279310502*^9}, 
   3.997955396876021*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"dab7963d-6d5f-43df-9f81-5d6afc5eed16"],

Cell[BoxData["3.2121761861937626`"], "Output",
 CellChangeTimes->{3.9979561775714417`*^9, 3.997956259534737*^9, 
  3.9979566604805403`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"2c9e0d7b-e4cc-4243-a154-7965e1f0908d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumReps", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"mh", "=", "125"}], ",", 
       RowBox[{"GF", "=", 
        RowBox[{"1.1664", " ", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "5"}], ")"}]}]}]}], ",", 
       RowBox[{"mz", "=", "91.188"}], ",", 
       RowBox[{"mw", "=", "80.379"}], ",", 
       RowBox[{"mt", "=", "173.21"}], ",", 
       RowBox[{"alpha", "=", 
        RowBox[{"1", "/", "128.82"}]}], " ", ",", 
       RowBox[{"mbbar", "=", "3.2121761861937626`"}], ",", " ", 
       RowBox[{"mb", "=", "4.5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"MH", "->", "mh"}], ",", 
       RowBox[{"MH2", "->", 
        RowBox[{"mh", "^", "2"}]}], ",", 
       RowBox[{"MB", "->", "mb"}], ",", 
       RowBox[{"MB2", "->", 
        RowBox[{"mb", "^", "2"}]}], ",", 
       RowBox[{"VMU", "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "2", "]"}], "GF"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ",", 
       RowBox[{"Alfas", "->", "0.11264"}], ",", 
       RowBox[{"mu", "->", "mh"}], ",", 
       RowBox[{"mu2", "->", 
        RowBox[{"mh", "^", "2"}]}], ",", 
       RowBox[{"MW2", "->", 
        RowBox[{"mw", "^", "2"}]}], ",", 
       RowBox[{"MT2", "->", 
        RowBox[{"mt", "^", "2"}]}], ",", 
       RowBox[{"MZ2", "->", 
        RowBox[{"mz", "^", "2"}]}], ",", 
       RowBox[{"SW2", "->", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"mw", "^", "2"}], "/", 
          RowBox[{"mz", "^", "2"}]}]}]}], ",", 
       RowBox[{"CW2", "->", 
        RowBox[{
         RowBox[{"mw", "^", "2"}], "/", 
         RowBox[{"mz", "^", "2"}]}]}], ",", 
       RowBox[{"SW", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"mw", "^", "2"}], "/", 
           RowBox[{"mz", "^", "2"}]}]}], "]"}]}], ",", 
       RowBox[{"CW", "->", 
        RowBox[{"mw", "/", "mz"}]}], ",", " ", 
       RowBox[{"MW", "->", "mw"}], ",", 
       RowBox[{"MZ", "->", "mz"}], ",", 
       RowBox[{"MT", "->", "mt"}], ",", 
       RowBox[{"VALPHA", "->", 
        RowBox[{"2", "mw", " ", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"mw", "^", "2"}], "/", 
             RowBox[{"mz", "^", "2"}]}]}], "]"}], "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "\[Pi]", " ", "alpha"}], "]"}]}]}]}], ",", 
       RowBox[{"MBbar", "->", "mbbar"}], ",", 
       RowBox[{"MBbar2", "->", 
        RowBox[{"mbbar", "^", "2"}]}]}], " ", "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9979553712480497`*^9, 3.99795537271695*^9}, {
  3.997955438539465*^9, 3.99795546660091*^9}, {3.99795553766951*^9, 
  3.997955537836897*^9}, {3.997956161200068*^9, 3.9979561840701313`*^9}, {
  3.997956636311612*^9, 3.997956642189077*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"b67f0036-e043-4a12-9469-35ffb7935c7c"],

Cell["Set mu = MH in the PV integrals", "Text",ExpressionUUID->"f3c650b3-58d7-40fd-8c43-80e526969a88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetMudim", "[", 
  RowBox[{
   RowBox[{"(", " ", "125.0", ")"}], "^", "2"}], "]"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"cea558b9-9245-4e02-be7b-96215900e410"],

Cell[BoxData["15625.`"], "Output",
 CellChangeTimes->{{3.997935387234436*^9, 3.997935415365357*^9}, 
   3.997955500629109*^9, 3.997956259546488*^9, 3.997956660492901*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"77a5a3a4-8980-4bab-a77a-2e0ae060fcc2"]
}, Open  ]],

Cell["\<\
Numerical results with enhancement factors of vev/MBbar left symbolic.  \
Notation for Wilson coefficients is self-explanatory other than CWw = C_W:\
\>", "Text",ExpressionUUID->"1c8d7fa7-2518-4b81-a819-7335ddbce485"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"W261valpha", "/", 
         RowBox[{"VALPHA", "^", "2"}]}], " ", "/.", 
        RowBox[{"MBbar", "->", 
         RowBox[{
          RowBox[{"MBBAR", "/", "valpha"}], " ", "VALPHA"}]}]}], "/.", 
       "NumReps"}], "]"}], "]"}], "/.", 
    RowBox[{"MBBAR", "->", "MBbar"}]}], "/.", 
   RowBox[{"valpha", "->", "VALPHA"}]}], "//", "Chop"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"cbe289e5-164c-493c-9165-a8f55ab8c224"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.02384589225781802`", " ", "CH"}], "-", 
  RowBox[{"0.0007238111941477824`", " ", "CHB"}], "+", 
  RowBox[{"0.03964150711816552`", " ", "CHbox"}], "-", 
  RowBox[{"0.13626580953393805`", " ", "CHD"}], "+", 
  RowBox[{"0.018982373564300027`", " ", "CHW"}], "-", 
  RowBox[{"0.24299305135493968`", " ", "CHWB"}], "-", 
  RowBox[{"0.006436617314645828`", " ", "CWw"}], "-", 
  RowBox[{"0.010048217696842651`", " ", 
   RowBox[{"C1qd", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"0.031290091300281334`", " ", "VALPHA", " ", 
    RowBox[{"C1quqd", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "MBbar"], "-", 
  RowBox[{"0.0133976235957902`", " ", 
   RowBox[{"C8qd", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"0.0059600173905297775`", " ", "VALPHA", " ", 
    RowBox[{"C8quqd", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "MBbar"], "+", 
  FractionBox[
   RowBox[{"0.00029456311054310236`", " ", "VALPHA", " ", 
    RowBox[{"CdB", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "MBbar"], "-", 
  FractionBox[
   RowBox[{"0.04858441020488117`", " ", "VALPHA", " ", 
    RowBox[{"CdH", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "MBbar"], "-", 
  FractionBox[
   RowBox[{"0.059678259214742145`", " ", "VALPHA", " ", 
    RowBox[{"CdW", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "MBbar"], "+", 
  RowBox[{"0.00424245543737755`", " ", 
   RowBox[{"CHd", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"0.00424245543737755`", " ", 
   RowBox[{"CHd", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.001996109816190996`", " ", 
   RowBox[{"CHd", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "+", 
  RowBox[{"0.00424245543737755`", " ", 
   RowBox[{"CHe", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"0.00424245543737755`", " ", 
   RowBox[{"CHe", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.00424245543737755`", " ", 
   RowBox[{"CHe", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "+", 
  RowBox[{"0.00424245543737755`", " ", 
   RowBox[{"CHl1", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"0.00424245543737755`", " ", 
   RowBox[{"CHl1", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.00424245543737755`", " ", 
   RowBox[{"CHl1", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.0030850287822526425`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.0030850287822526425`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"0.0030850287822526425`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.00424245543737755`", " ", 
   RowBox[{"CHq1", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.00424245543737755`", " ", 
   RowBox[{"CHq1", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.05792208517993368`", " ", 
   RowBox[{"CHq1", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.009255086346757929`", " ", 
   RowBox[{"CHq3", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.009255086346757929`", " ", 
   RowBox[{"CHq3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"0.11521853476657948`", " ", 
   RowBox[{"CHq3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.0084849108747551`", " ", 
   RowBox[{"CHu", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.0084849108747551`", " ", 
   RowBox[{"CHu", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"0.07911513577210944`", " ", 
   RowBox[{"CHu", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"0.003601277151229283`", " ", "VALPHA", " ", 
    RowBox[{"CHud", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "MBbar"], "-", 
  RowBox[{"0.029926010481788595`", " ", 
   RowBox[{"CuB", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.03083432117986965`", " ", 
   RowBox[{"CuH", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.040268129737741465`", " ", 
   RowBox[{"CuW", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.997935387313386*^9, 3.9979354154403267`*^9}, 
   3.997955500700097*^9, 3.9979562596232233`*^9, 3.997956660568715*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"375550b9-8e27-4411-ae1a-fac49435ac40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"W261vmu", "/", 
         RowBox[{"VMU", "^", "2"}]}], " ", "/.", 
        RowBox[{"MBbar", "->", 
         RowBox[{
          RowBox[{"MBBAR", "/", "vmu"}], " ", "VMU"}]}]}], "/.", "NumReps"}], 
      "]"}], "]"}], "/.", 
    RowBox[{"MBBAR", "->", "MBbar"}]}], "/.", 
   RowBox[{"vmu", "->", "VMU"}]}], "//", "Chop"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"60a6f52f-ace0-4f30-98a3-76c3bc19d5f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.023845892257818024`", " ", "CH"}], "+", 
  RowBox[{"0.000902706296182936`", " ", "CHB"}], "+", 
  RowBox[{"0.039628837084462284`", " ", "CHbox"}], "-", 
  RowBox[{"0.007821918574888407`", " ", "CHD"}], "+", 
  RowBox[{"0.01964711344498677`", " ", "CHW"}], "+", 
  RowBox[{"0.004088921851857073`", " ", "CHWB"}], "-", 
  RowBox[{"0.009792961726284412`", " ", 
   RowBox[{"C1qd", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"0.03010539728480167`", " ", "VMU", " ", 
    RowBox[{"C1quqd", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "MBbar"], "-", 
  RowBox[{"0.013057282301712547`", " ", 
   RowBox[{"C8qd", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"0.0057343613875812695`", " ", "VMU", " ", 
    RowBox[{"C8quqd", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "MBbar"], "+", 
  FractionBox[
   RowBox[{"0.0002834104695714745`", " ", "VMU", " ", 
    RowBox[{"CdB", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "MBbar"], "-", 
  FractionBox[
   RowBox[{"0.025897779121124464`", " ", "VMU", " ", 
    RowBox[{"CdH", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "MBbar"], "-", 
  FractionBox[
   RowBox[{"0.0574187427477732`", " ", "VMU", " ", 
    RowBox[{"CdW", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "MBbar"], "-", 
  RowBox[{"0.0021892814582628755`", " ", 
   RowBox[{"CHd", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.0010218015840122456`", " ", 
   RowBox[{"CHl1", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.0010218015840122456`", " ", 
   RowBox[{"CHl1", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"0.006582236938077549`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.006582236938077549`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.005939933023354607`", " ", 
   RowBox[{"CHq1", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.031269490898881265`", " ", 
   RowBox[{"CHq3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"0.003464926910247192`", " ", "VMU", " ", 
    RowBox[{"CHud", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "MBbar"], "-", 
  RowBox[{"0.021999445037727383`", " ", 
   RowBox[{"Cll", "[", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"0.010146815995017792`", " ", 
   RowBox[{"Cll", "[", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "+", 
  RowBox[{"0.0028653230205545745`", " ", 
   RowBox[{"Clq3", "[", 
    RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
  RowBox[{"0.0028653230205545745`", " ", 
   RowBox[{"Clq3", "[", 
    RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.030440158022019628`", " ", 
   RowBox[{"CuH", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.04606616090196553`", " ", 
   RowBox[{"CuW", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.997935387370508*^9, 3.997935415498065*^9}, 
   3.997955500748806*^9, 3.99795625968115*^9, 3.997956660625684*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"71a31174-d300-4d1d-b880-9ef0dedfc486"]
}, Open  ]],

Cell["\<\
The above results are compatible with the numerical results given in Eqs. \
(4.4), (4.5), (B.1) and (B.2) of the paper.\
\>", "Text",ExpressionUUID->"395ba31f-070d-4c88-bfe0-77e7a2380b7c"]
},
WindowSize->{808, 893},
WindowMargins->{{Automatic, 100}, {-6, Automatic}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"98012b0d-56f3-4651-898d-f2394e645459"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 193, 3, 33, "Text",ExpressionUUID->"4cf269e2-a241-4dd3-bd37-17c753a48f18"],
Cell[754, 25, 184, 3, 33, "Text",ExpressionUUID->"5e608c2e-3960-473b-ab17-0858a561918b"],
Cell[CellGroupData[{
Cell[963, 32, 158, 2, 29, "Input",ExpressionUUID->"5b54f319-6306-4cf6-97fa-112359f37119"],
Cell[1124, 36, 708, 15, 151, "Print",ExpressionUUID->"56432e09-6b4a-44bf-bdb4-0e50c09200d1"]
}, Open  ]],
Cell[1847, 54, 272, 4, 55, "Text",ExpressionUUID->"644698cd-ffa3-44b4-ba62-887e84875d51"],
Cell[2122, 60, 234, 5, 29, "Input",ExpressionUUID->"119f689b-86a2-4a04-bee1-2022cad37f0b"],
Cell[2359, 67, 262, 6, 29, "Input",ExpressionUUID->"fead3181-b369-402a-8dbd-7691edb1ed5d"],
Cell[2624, 75, 256, 6, 29, "Input",ExpressionUUID->"fec22e46-079d-44c9-bd6b-6457b394d2d1"],
Cell[2883, 83, 468, 9, 77, "Text",ExpressionUUID->"5bacfbd9-235a-4f3a-8f29-ffb6171f2e43"],
Cell[CellGroupData[{
Cell[3376, 96, 853, 25, 49, "Input",ExpressionUUID->"dab7963d-6d5f-43df-9f81-5d6afc5eed16"],
Cell[4232, 123, 217, 3, 33, "Output",ExpressionUUID->"2c9e0d7b-e4cc-4243-a154-7965e1f0908d"]
}, Open  ]],
Cell[4464, 129, 3114, 84, 151, "Input",ExpressionUUID->"b67f0036-e043-4a12-9469-35ffb7935c7c"],
Cell[7581, 215, 102, 0, 33, "Text",ExpressionUUID->"f3c650b3-58d7-40fd-8c43-80e526969a88"],
Cell[CellGroupData[{
Cell[7708, 219, 195, 4, 29, "Input",ExpressionUUID->"cea558b9-9245-4e02-be7b-96215900e410"],
Cell[7906, 225, 248, 3, 33, "Output",ExpressionUUID->"77a5a3a4-8980-4bab-a77a-2e0ae060fcc2"]
}, Open  ]],
Cell[8169, 231, 227, 3, 55, "Text",ExpressionUUID->"1c8d7fa7-2518-4b81-a819-7335ddbce485"],
Cell[CellGroupData[{
Cell[8421, 238, 581, 16, 49, "Input",ExpressionUUID->"cbe289e5-164c-493c-9165-a8f55ab8c224"],
Cell[9005, 256, 4464, 113, 304, "Output",ExpressionUUID->"375550b9-8e27-4411-ae1a-fac49435ac40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13506, 374, 562, 16, 52, "Input",ExpressionUUID->"60a6f52f-ace0-4f30-98a3-76c3bc19d5f6"],
Cell[14071, 392, 3283, 79, 258, "Output",ExpressionUUID->"71a31174-d300-4d1d-b880-9ef0dedfc486"]
}, Open  ]],
Cell[17369, 474, 198, 3, 35, "Text",ExpressionUUID->"395ba31f-070d-4c88-bfe0-77e7a2380b7c"]
}
]
*)



==> anc/W2_61_valpha.m <==
(47*CHbox*MH2)/(24*Pi^2) + (CHbox*MW2)/(9*Pi^2) - 
 (3*Sqrt[3]*CHbox*MH2)/(8*Pi) - (CHWB*MW2^2)/(12*MW*MZ*Pi^2*SW) + 
 (CHWB*MW2^3)/(24*MW*MZ*MZ2*Pi^2*SW) + (CHWB*MW2*MZ2)/(24*MW*MZ*Pi^2*SW) - 
 (47*CHD*MH2)/(96*Pi^2*SW2^2) + (17*CHD*MW2)/(144*Pi^2*SW2^2) + 
 (CHD*MW2^4)/(MZ2^3*Pi^2*SW2^2) - (5*CHD*MH2*MW2^2)/(6*MZ2^2*Pi^2*SW2^2) - 
 (13*CHD*MW2^3)/(36*MZ2^2*Pi^2*SW2^2) + (127*CHD*MH2*MW2)/
  (96*MZ2*Pi^2*SW2^2) - (65*CHD*MW2^2)/(72*MZ2*Pi^2*SW2^2) + 
 (CHD*MZ2)/(48*Pi^2*SW2^2) + (3*Sqrt[3]*CHD*MH2)/(32*Pi*SW2^2) + 
 (5*Sqrt[3]*CHD*MH2*MW2^2)/(32*MZ2^2*Pi*SW2^2) - 
 (Sqrt[3]*CHD*MH2*MW2)/(4*MZ2*Pi*SW2^2) + 
 (CHD*MT2*MW2^2)/(3*MZ2^2*Pi^2*SW2) + (29*CHWB*MH2*MW2)/
  (24*MW*MZ*Pi^2*SW*SW2) - (13*CHWB*MT2*MW2)/(18*MW*MZ*Pi^2*SW*SW2) + 
 (59*CHWB*MW2^2)/(72*MW*MZ*Pi^2*SW*SW2) - 
 (CHWB*MW2^5)/(9*MW*MZ*MZ2^3*Pi^2*SW*SW2) - 
 (14*CHWB*MT2*MW2^3)/(9*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
 (359*CHWB*MW2^4)/(72*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (29*CHWB*MH2*MW2^2)/(24*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (41*CHWB*MT2*MW2^2)/(18*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (215*CHWB*MW2^3)/(36*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (7*CHWB*MW2*MZ2)/(72*MW*MZ*Pi^2*SW*SW2) - (Sqrt[3]*CHWB*MH2*MW2)/
  (4*MW*MZ*Pi*SW*SW2) + (Sqrt[3]*CHWB*MH2*MW2^2)/(4*MW*MZ*MZ2*Pi*SW*SW2) - 
 (5*CHbox*A0i[aa0, MH2])/(8*Pi^2) + (CHWB*MH2*A0i[aa0, MH2])/
  (48*MW*MZ*Pi^2*SW) - (CHWB*MW2*A0i[aa0, MH2])/(4*MW*MZ*Pi^2*SW) - 
 (CHWB*MH2*MW2*A0i[aa0, MH2])/(24*MW*MZ*MZ2*Pi^2*SW) - 
 (CHWB*MW2^2*A0i[aa0, MH2])/(2*MW*MZ*MZ2*Pi^2*SW) + 
 (5*CHD*A0i[aa0, MH2])/(32*Pi^2*SW2) - (CHD*MH2*A0i[aa0, MH2])/
  (96*MW2*Pi^2*SW2) + (CHD*MH2*A0i[aa0, MH2])/(48*MZ2*Pi^2*SW2) - 
 (11*CHD*MW2*A0i[aa0, MH2])/(32*MZ2*Pi^2*SW2) + 
 (CHbox*MH2*SW2*A0i[aa0, MH2])/(24*MW2*Pi^2) - (CHbox*A0i[aa0, MT2])/Pi^2 + 
 (CHbox*MT2*A0i[aa0, MT2])/(MH2*Pi^2) + (2*CHbox*MW2*A0i[aa0, MT2])/
  (MH2*Pi^2) + (2*CHWB*MT2*MW2*A0i[aa0, MT2])/(MH2*MW*MZ*Pi^2*SW) + 
 (4*CHWB*MW2^2*A0i[aa0, MT2])/(MH2*MW*MZ*Pi^2*SW) + 
 (CHD*A0i[aa0, MT2])/(4*Pi^2*SW2^2) - (CHD*MT2*A0i[aa0, MT2])/
  (4*MH2*Pi^2*SW2^2) - (CHD*MW2*A0i[aa0, MT2])/(2*MH2*Pi^2*SW2^2) + 
 (CHD*MW2^3*A0i[aa0, MT2])/(3*MZ2^3*Pi^2*SW2^2) + 
 (CHD*MT2*MW2*A0i[aa0, MT2])/(8*MZ2^2*Pi^2*SW2^2) + 
 (5*CHD*MW2^2*A0i[aa0, MT2])/(12*MZ2^2*Pi^2*SW2^2) - 
 (3*CHD*MT2*MW2^2*A0i[aa0, MT2])/(4*MH2*MZ2^2*Pi^2*SW2^2) - 
 (3*CHD*MW2^3*A0i[aa0, MT2])/(2*MH2*MZ2^2*Pi^2*SW2^2) - 
 (CHD*MW2*A0i[aa0, MT2])/(MZ2*Pi^2*SW2^2) + (CHD*MT2*MW2*A0i[aa0, MT2])/
  (MH2*MZ2*Pi^2*SW2^2) + (2*CHD*MW2^2*A0i[aa0, MT2])/(MH2*MZ2*Pi^2*SW2^2) - 
 (CHWB*MT2*A0i[aa0, MT2])/(8*MW*MZ*Pi^2*SW*SW2) - 
 (23*CHWB*MW2*A0i[aa0, MT2])/(18*MW*MZ*Pi^2*SW*SW2) + 
 (14*CHWB*MW2^3*A0i[aa0, MT2])/(9*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
 (CHWB*MT2*MW2*A0i[aa0, MT2])/(2*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (5*CHWB*MW2^2*A0i[aa0, MT2])/(18*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (CHbox*MT2*A0i[aa0, MW2])/(MH2*Pi^2) - (2*CHbox*MW2*A0i[aa0, MW2])/
  (MH2*Pi^2) - (2*CHWB*MT2*MW2*A0i[aa0, MW2])/(MH2*MW*MZ*Pi^2*SW) - 
 (4*CHWB*MW2^2*A0i[aa0, MW2])/(MH2*MW*MZ*Pi^2*SW) - 
 (41*CHD*A0i[aa0, MW2])/(96*Pi^2*SW2^2) + (CHD*MT2*A0i[aa0, MW2])/
  (4*MH2*Pi^2*SW2^2) + (CHD*MH2*A0i[aa0, MW2])/(96*MW2*Pi^2*SW2^2) + 
 (CHD*MW2*A0i[aa0, MW2])/(2*MH2*Pi^2*SW2^2) - 
 (CHD*MW2^3*A0i[aa0, MW2])/(MZ2^3*Pi^2*SW2^2) + 
 (CHD*MH2*MW2*A0i[aa0, MW2])/(24*MZ2^2*Pi^2*SW2^2) + 
 (19*CHD*MW2^2*A0i[aa0, MW2])/(24*MZ2^2*Pi^2*SW2^2) + 
 (3*CHD*MT2*MW2^2*A0i[aa0, MW2])/(4*MH2*MZ2^2*Pi^2*SW2^2) + 
 (3*CHD*MW2^3*A0i[aa0, MW2])/(2*MH2*MZ2^2*Pi^2*SW2^2) - 
 (CHD*MH2*A0i[aa0, MW2])/(32*MZ2*Pi^2*SW2^2) + 
 (25*CHD*MW2*A0i[aa0, MW2])/(24*MZ2*Pi^2*SW2^2) - 
 (CHD*MT2*MW2*A0i[aa0, MW2])/(MH2*MZ2*Pi^2*SW2^2) - 
 (2*CHD*MW2^2*A0i[aa0, MW2])/(MH2*MZ2*Pi^2*SW2^2) - 
 (CHD*MZ2*A0i[aa0, MW2])/(96*MW2*Pi^2*SW2^2) + 
 (13*CHbox*A0i[aa0, MW2])/(12*Pi^2*SW2) - (CHbox*MH2*A0i[aa0, MW2])/
  (24*MW2*Pi^2*SW2) + (CHbox*MH2*A0i[aa0, MW2])/(12*MZ2*Pi^2*SW2) - 
 (7*CHbox*MW2*A0i[aa0, MW2])/(6*MZ2*Pi^2*SW2) - 
 (CHWB*MH2*A0i[aa0, MW2])/(48*MW*MZ*Pi^2*SW*SW2) - 
 (5*CHWB*MW2*A0i[aa0, MW2])/(8*MW*MZ*Pi^2*SW*SW2) - 
 (14*CHWB*MW2^3*A0i[aa0, MW2])/(3*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
 (CHWB*MH2*MW2*A0i[aa0, MW2])/(12*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (83*CHWB*MW2^2*A0i[aa0, MW2])/(12*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (7*CHWB*MZ2*A0i[aa0, MW2])/(16*MW*MZ*Pi^2*SW*SW2) - 
 (CHWB*MW2*A0i[aa0, MZ2])/(36*MW*MZ*Pi^2*SW) - 
 (CHWB*MW2^3*A0i[aa0, MZ2])/(36*MW*MZ*MZ2^2*Pi^2*SW) + 
 (CHWB*MW2^2*A0i[aa0, MZ2])/(18*MW*MZ*MZ2*Pi^2*SW) - 
 (CHD*A0i[aa0, MZ2])/(96*Pi^2*SW2^2) - (5*CHD*MW2*A0i[aa0, MZ2])/
  (9*MH2*Pi^2*SW2^2) - (5*CHD*MW2^3*A0i[aa0, MZ2])/(6*MZ2^3*Pi^2*SW2^2) + 
 (2*CHD*MW2^4*A0i[aa0, MZ2])/(9*MH2*MZ2^3*Pi^2*SW2^2) - 
 (CHD*MH2*MW2*A0i[aa0, MZ2])/(48*MZ2^2*Pi^2*SW2^2) + 
 (11*CHD*MW2^2*A0i[aa0, MZ2])/(24*MZ2^2*Pi^2*SW2^2) - 
 (2*CHD*MW2^3*A0i[aa0, MZ2])/(9*MH2*MZ2^2*Pi^2*SW2^2) - 
 (7*CHD*MW2*A0i[aa0, MZ2])/(48*MZ2*Pi^2*SW2^2) + 
 (5*CHD*MW2^2*A0i[aa0, MZ2])/(12*MH2*MZ2*Pi^2*SW2^2) + 
 (5*CHD*MZ2*A0i[aa0, MZ2])/(36*MH2*Pi^2*SW2^2) + 
 (CHD*MZ2*A0i[aa0, MZ2])/(96*MW2*Pi^2*SW2^2) + 
 (CHbox*A0i[aa0, MZ2])/(2*Pi^2*SW2) + (CHbox*MW2*A0i[aa0, MZ2])/
  (MH2*Pi^2*SW2) - (CHbox*MH2*MW2*A0i[aa0, MZ2])/(24*MZ2^2*Pi^2*SW2) + 
 (8*CHbox*MW2^3*A0i[aa0, MZ2])/(9*MH2*MZ2^2*Pi^2*SW2) - 
 (5*CHbox*MW2*A0i[aa0, MZ2])/(12*MZ2*Pi^2*SW2) - 
 (4*CHbox*MW2^2*A0i[aa0, MZ2])/(3*MH2*MZ2*Pi^2*SW2) - 
 (5*CHbox*MZ2*A0i[aa0, MZ2])/(9*MH2*Pi^2*SW2) - 
 (103*CHWB*MW2*A0i[aa0, MZ2])/(36*MW*MZ*Pi^2*SW*SW2) + 
 (20*CHWB*MW2^2*A0i[aa0, MZ2])/(9*MH2*MW*MZ*Pi^2*SW*SW2) + 
 (2*CHWB*MW2^5*A0i[aa0, MZ2])/(3*MW*MZ*MZ2^4*Pi^2*SW*SW2) - 
 (61*CHWB*MW2^4*A0i[aa0, MZ2])/(36*MW*MZ*MZ2^3*Pi^2*SW*SW2) - 
 (8*CHWB*MW2^5*A0i[aa0, MZ2])/(9*MH2*MW*MZ*MZ2^3*Pi^2*SW*SW2) - 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(24*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (55*CHWB*MW2^3*A0i[aa0, MZ2])/(18*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
 (28*CHWB*MW2^4*A0i[aa0, MZ2])/(9*MH2*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(48*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (89*CHWB*MW2^2*A0i[aa0, MZ2])/(18*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (3*CHWB*MW2^3*A0i[aa0, MZ2])/(MH2*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (7*CHWB*MZ2*A0i[aa0, MZ2])/(16*MW*MZ*Pi^2*SW*SW2) - 
 (13*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(9*MH2*MW*MZ*Pi^2*SW*SW2) - 
 (CHbox*MT2*B0i[bb0, MH2, MT2, MT2])/Pi^2 - 
 (CHbox*MT2^2*B0i[bb0, MH2, MT2, MT2])/(MH2*Pi^2) - 
 (2*CHbox*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(MH2*Pi^2) - 
 (CHWB*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(2*MW*MZ*Pi^2*SW) - 
 (2*CHWB*MT2^2*MW2*B0i[bb0, MH2, MT2, MT2])/(MH2*MW*MZ*Pi^2*SW) - 
 (4*CHWB*MT2*MW2^2*B0i[bb0, MH2, MT2, MT2])/(MH2*MW*MZ*Pi^2*SW) + 
 (CHD*MT2*B0i[bb0, MH2, MT2, MT2])/(4*Pi^2*SW2) + 
 (CHD*MT2^2*B0i[bb0, MH2, MT2, MT2])/(4*MH2*Pi^2*SW2) + 
 (CHD*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(2*MH2*Pi^2*SW2) - 
 (3*CHD*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(8*MZ2*Pi^2*SW2) - 
 (3*CHD*MT2^2*MW2*B0i[bb0, MH2, MT2, MT2])/(4*MH2*MZ2*Pi^2*SW2) - 
 (3*CHD*MT2*MW2^2*B0i[bb0, MH2, MT2, MT2])/(2*MH2*MZ2*Pi^2*SW2) - 
 (CHbox*MH2*B0i[bb0, MH2, MW2, MW2])/(4*Pi^2) + 
 (CHD*MH2*B0i[bb0, MH2, MW2, MW2])/(16*Pi^2) + 
 (CHbox*MT2*B0i[bb0, MH2, MW2, MW2])/(2*Pi^2) + 
 (CHbox*MW2*B0i[bb0, MH2, MW2, MW2])/(2*Pi^2) + 
 (CHbox*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) + 
 (2*CHbox*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) + 
 (CHWB*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(MW*MZ*Pi^2*SW) + 
 (2*CHWB*MT2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MH2*MW*MZ*Pi^2*SW) + 
 (4*CHWB*MW2^3*B0i[bb0, MH2, MW2, MW2])/(MH2*MW*MZ*Pi^2*SW) - 
 (CHD*MT2*B0i[bb0, MH2, MW2, MW2])/(8*Pi^2*SW2) - 
 (CHD*MW2*B0i[bb0, MH2, MW2, MW2])/(8*Pi^2*SW2) - 
 (CHD*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(4*MH2*Pi^2*SW2) - 
 (CHD*MW2^2*B0i[bb0, MH2, MW2, MW2])/(2*MH2*Pi^2*SW2) + 
 (3*CHD*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(8*MZ2*Pi^2*SW2) + 
 (CHD*MW2^2*B0i[bb0, MH2, MW2, MW2])/(8*MZ2*Pi^2*SW2) + 
 (3*CHD*MT2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(4*MH2*MZ2*Pi^2*SW2) + 
 (3*CHD*MW2^3*B0i[bb0, MH2, MW2, MW2])/(2*MH2*MZ2*Pi^2*SW2) - 
 (CHbox*MH2*B0i[bb0, MH2, MZ2, MZ2])/(8*Pi^2) - 
 (CHD*MH2*B0i[bb0, MH2, MZ2, MZ2])/(32*Pi^2) + 
 (8*CHbox*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
 (CHbox*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(4*Pi^2) + 
 (CHD*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(16*Pi^2) - 
 (4*CHbox*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
 (5*CHbox*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) - 
 (8*CHWB*CW2*MW2^3*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW*MZ*Pi^2*SW) - 
 (CHWB*CW2*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(2*MW*MZ*Pi^2*SW) + 
 (20*CHWB*CW2*MW2^2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW*MZ*Pi^2*SW) + 
 (CHWB*CW2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(2*MW*MZ*Pi^2*SW) - 
 (7*CHWB*CW2*MW2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW*MZ*Pi^2*SW) + 
 (13*CHWB*CW2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW*MZ*Pi^2*SW) + 
 (2*CHD*MW2^3*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MZ2*Pi^2*SW2) + 
 (5*CHD*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(12*MH2*Pi^2*SW2) - 
 (5*CHD*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(36*MH2*Pi^2*SW2) - 
 (CHD*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(8*MZ2^2*Pi^2*SW2^2) - 
 (CHD*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(8*MZ2^2*Pi^2*SW2^2) + 
 (CHD*MW2^3*B0i[bb0, MW2, 0, MT2])/(4*MZ2^2*Pi^2*SW2^2) + 
 (CHWB*MT2^2*B0i[bb0, MW2, 0, MT2])/(8*MW*MZ*Pi^2*SW*SW2) + 
 (CHWB*MT2*MW2*B0i[bb0, MW2, 0, MT2])/(8*MW*MZ*Pi^2*SW*SW2) - 
 (CHWB*MW2^2*B0i[bb0, MW2, 0, MT2])/(4*MW*MZ*Pi^2*SW*SW2) - 
 (CHWB*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(2*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (CHWB*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(2*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (CHWB*MW2^3*B0i[bb0, MW2, 0, MT2])/(MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (CHD*MH2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^2*SW2^2) + 
 (CHD*MH2^2*B0i[bb0, MW2, MH2, MW2])/(96*MW2*Pi^2*SW2^2) + 
 (CHD*MW2*B0i[bb0, MW2, MH2, MW2])/(8*Pi^2*SW2^2) + 
 (CHD*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/(24*MZ2^2*Pi^2*SW2^2) - 
 (CHD*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(6*MZ2^2*Pi^2*SW2^2) + 
 (CHD*MW2^3*B0i[bb0, MW2, MH2, MW2])/(2*MZ2^2*Pi^2*SW2^2) - 
 (CHD*MH2^2*B0i[bb0, MW2, MH2, MW2])/(32*MZ2*Pi^2*SW2^2) + 
 (CHD*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^2*SW2^2) - 
 (3*CHD*MW2^2*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^2*SW2^2) + 
 (CHbox*MH2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^2*SW2) - 
 (CHbox*MH2^2*B0i[bb0, MW2, MH2, MW2])/(24*MW2*Pi^2*SW2) - 
 (CHbox*MW2*B0i[bb0, MW2, MH2, MW2])/(2*Pi^2*SW2) + 
 (CHbox*MH2^2*B0i[bb0, MW2, MH2, MW2])/(12*MZ2*Pi^2*SW2) - 
 (CHbox*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^2*SW2) + 
 (CHbox*MW2^2*B0i[bb0, MW2, MH2, MW2])/(MZ2*Pi^2*SW2) - 
 (CHWB*MH2^2*B0i[bb0, MW2, MH2, MW2])/(48*MW*MZ*Pi^2*SW*SW2) + 
 (CHWB*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(12*MW*MZ*Pi^2*SW*SW2) - 
 (CHWB*MW2^2*B0i[bb0, MW2, MH2, MW2])/(4*MW*MZ*Pi^2*SW*SW2) + 
 (CHWB*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/(12*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (CHWB*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(3*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (CHWB*MW2^3*B0i[bb0, MW2, MH2, MW2])/(MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (29*CHD*MW2*B0i[bb0, MW2, MW2, MZ2])/(24*Pi^2*SW2^2) - 
 (3*CHD*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(2*MZ2^2*Pi^2*SW2^2) - 
 (13*CHD*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(8*MZ2*Pi^2*SW2^2) - 
 (13*CHD*MZ2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^2*SW2^2) - 
 (CHD*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*MW2*Pi^2*SW2^2) + 
 (5*CHWB*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(12*MW*MZ*Pi^2*SW*SW2) - 
 (25*CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(3*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (13*CHWB*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(6*MW*MZ*Pi^2*SW*SW2) - 
 (7*CHWB*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(16*MW*MZ*Pi^2*SW*SW2) - 
 (CHD*MW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2*SW2^2) - 
 (CHD*MH2^2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2^2*Pi^2*SW2^2) + 
 (CHD*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^2*SW2^2) - 
 (CHbox*MW2*B0i[bb0, MZ2, MH2, MZ2])/(2*Pi^2*SW2) - 
 (CHbox*MH2^2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2^2*Pi^2*SW2) + 
 (CHbox*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2*Pi^2*SW2) + 
 (CHWB*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MW*MZ*Pi^2*SW*SW2) - 
 (3*CHWB*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(2*MW*MZ*Pi^2*SW*SW2) - 
 (CHWB*MH2^2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (CHWB*MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(2*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (CHWB*MH2^2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (2*CHWB*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (CHWB*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (CHWB*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ*Pi^2*SW*SW2) - 
 (CHD*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(3*MZ2^3*Pi^2*SW2^2) + 
 (11*CHD*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(24*MZ2^2*Pi^2*SW2^2) - 
 (CHD*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(6*MZ2^2*Pi^2*SW2^2) + 
 (CHD*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(24*MZ2*Pi^2*SW2^2) - 
 (7*CHWB*MT2*MW2*B0i[bb0, MZ2, MT2, MT2])/(72*MW*MZ*Pi^2*SW*SW2) + 
 (23*CHWB*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*MZ*Pi^2*SW*SW2) - 
 (14*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
 (73*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (7*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (17*CHWB*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(72*MW*MZ*Pi^2*SW*SW2) - 
 (CHD*MW2*B0i[bb0, MZ2, MW2, MW2])/(48*Pi^2*SW2^2) + 
 (CHD*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(MZ2^3*Pi^2*SW2^2) + 
 (17*CHD*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^2*SW2^2) - 
 (CHD*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2*Pi^2*SW2^2) - 
 (19*CHWB*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(24*MW*MZ*Pi^2*SW*SW2) + 
 (14*CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(3*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
 (7*CHWB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(3*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (CHWB*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(48*MW*MZ*Pi^2*SW*SW2) + 
 CWw*((6*CW2*MW*MW2)/(Pi^2*VALPHA) - (13*CW2*MW*MZ2)/(2*Pi^2*VALPHA) + 
   (15*MW*A0i[aa0, MW2])/(2*Pi^2*SW2*VALPHA) + (6*MW*MW2^2*A0i[aa0, MW2])/
    (MZ2^2*Pi^2*SW2*VALPHA) - (15*MW*MW2*A0i[aa0, MW2])/
    (MZ2*Pi^2*SW2*VALPHA) - (3*MW*A0i[aa0, MZ2])/(2*Pi^2*SW2*VALPHA) + 
   (3*MW*MW2*A0i[aa0, MZ2])/(MZ2*Pi^2*SW2*VALPHA) - 
   (9*MW*MW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^2*SW2*VALPHA) + 
   (12*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(MZ2*Pi^2*SW2*VALPHA) + 
   (3*MW*MZ2*B0i[bb0, MW2, MW2, MZ2])/(2*Pi^2*SW2*VALPHA) - 
   (6*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(MZ2^2*Pi^2*SW2*VALPHA) + 
   (3*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2*Pi^2*SW2*VALPHA)) + 
 (9*CH*MH2*VALPHA^2*B0i[dbb0, MH2, MH2, MH2])/(8*Pi^2) - 
 (3*CHbox*MH2*MT2*B0i[dbb0, MH2, MT2, MT2])/(2*Pi^2) + 
 (6*CHbox*MT2^2*B0i[dbb0, MH2, MT2, MT2])/Pi^2 - 
 (3*CHWB*MH2*MT2*MW2*B0i[dbb0, MH2, MT2, MT2])/(2*MW*MZ*Pi^2*SW) + 
 (6*CHWB*MT2^2*MW2*B0i[dbb0, MH2, MT2, MT2])/(MW*MZ*Pi^2*SW) + 
 (3*CHD*MH2*MT2*B0i[dbb0, MH2, MT2, MT2])/(8*Pi^2*SW2) - 
 (3*CHD*MT2^2*B0i[dbb0, MH2, MT2, MT2])/(2*Pi^2*SW2) - 
 (3*CHD*MH2*MT2*MW2*B0i[dbb0, MH2, MT2, MT2])/(4*MZ2*Pi^2*SW2) + 
 (3*CHD*MT2^2*MW2*B0i[dbb0, MH2, MT2, MT2])/(MZ2*Pi^2*SW2) - 
 (CHbox*MH2^2*B0i[dbb0, MH2, MW2, MW2])/(4*Pi^2) + 
 (CHbox*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/Pi^2 - 
 (3*CHbox*MW2^2*B0i[dbb0, MH2, MW2, MW2])/Pi^2 - 
 (CHWB*MH2^2*MW2*B0i[dbb0, MH2, MW2, MW2])/(4*MW*MZ*Pi^2*SW) + 
 (CHWB*MH2*MW2^2*B0i[dbb0, MH2, MW2, MW2])/(MW*MZ*Pi^2*SW) - 
 (3*CHWB*MW2^3*B0i[dbb0, MH2, MW2, MW2])/(MW*MZ*Pi^2*SW) + 
 (CHD*MH2^2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) - 
 (CHD*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/(4*Pi^2*SW2) + 
 (3*CHD*MW2^2*B0i[dbb0, MH2, MW2, MW2])/(4*Pi^2*SW2) - 
 (CHD*MH2^2*MW2*B0i[dbb0, MH2, MW2, MW2])/(8*MZ2*Pi^2*SW2) + 
 (CHD*MH2*MW2^2*B0i[dbb0, MH2, MW2, MW2])/(2*MZ2*Pi^2*SW2) - 
 (3*CHD*MW2^3*B0i[dbb0, MH2, MW2, MW2])/(2*MZ2*Pi^2*SW2) - 
 (CHbox*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/(8*Pi^2) + 
 (CHbox*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^2) - 
 (3*CHbox*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^2) - 
 (CHWB*MH2^2*MW2*B0i[dbb0, MH2, MZ2, MZ2])/(8*MW*MZ*Pi^2*SW) - 
 (3*CHWB*MH2*MW2^2*B0i[dbb0, MH2, MZ2, MZ2])/(4*MW*MZ*Pi^2*SW) + 
 (5*CHWB*MH2*MW2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(4*MW*MZ*Pi^2*SW) + 
 (3*CHWB*MW2^2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(2*MW*MZ*Pi^2*SW) - 
 (3*CHWB*MW2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(MW*MZ*Pi^2*SW) - 
 (CHD*CW2*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2) + 
 (CHD*CW2*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(8*Pi^2*SW2) - 
 (3*CHD*CW2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(8*Pi^2*SW2) + 
 (8*CHbox*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
 (4*CHbox*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
 (8*CHbox*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) + 
 (CHbox*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*Pi^2) + 
 (4*CHbox*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) - 
 (5*CHbox*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) - 
 (8*CHWB*CW2*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MW*MZ*Pi^2*SW) + 
 (20*CHWB*CW2*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MW*MZ*Pi^2*SW) + 
 (8*CHWB*CW2*MW2^3*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (9*MH2*MW*MZ*Pi^2*SW) - 
 (5*CHWB*CW2*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*MW*MZ*Pi^2*SW) - 
 (20*CHWB*CW2*MW2^2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (9*MH2*MW*MZ*Pi^2*SW) - (CHWB*CW2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MW*MZ*Pi^2*SW) + (7*CHWB*CW2*MW2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2])/(9*MH2*MW*MZ*Pi^2*SW) - 
 (13*CHWB*CW2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*MW*MZ*Pi^2*SW) - 
 (2*CHD*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2*SW2) + 
 (2*CHD*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ2*Pi^2*SW2) + 
 (CHD*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(24*Pi^2*SW2) - 
 (CHD*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(72*Pi^2*SW2) - 
 (5*CHD*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(12*MH2*Pi^2*SW2) + 
 (5*CHD*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*MH2*Pi^2*SW2) - 
 (2*CHWB*CW2*MH2*MW2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (9*MW*MZ*Pi^2*SW) + (CHWB*CW2*MH2*MW2*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2])/(9*MW*MZ*Pi^2*SW) + 
 (CHWB*CW2*MH2*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (9*MW*MZ*Pi^2*SW) + CHB*(MW2/(8*Pi^2) + MW2^3/(9*MZ2^2*Pi^2) - 
   MW2^2/(6*MZ2*Pi^2) - (5*MZ2)/(72*Pi^2) - (CW2*A0i[aa0, MH2])/(2*Pi^2) - 
   A0i[aa0, MZ2]/(12*Pi^2) + (MW2*A0i[aa0, MZ2])/(MH2*Pi^2) - 
   (2*MW2^3*A0i[aa0, MZ2])/(3*MZ2^3*Pi^2) + (MW2^2*A0i[aa0, MZ2])/
    (MZ2^2*Pi^2) + (8*MW2^3*A0i[aa0, MZ2])/(9*MH2*MZ2^2*Pi^2) + 
   (MW2*A0i[aa0, MZ2])/(4*MZ2*Pi^2) - (4*MW2^2*A0i[aa0, MZ2])/
    (3*MH2*MZ2*Pi^2) - (5*MZ2*A0i[aa0, MZ2])/(9*MH2*Pi^2) + 
   (8*MW2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(2*Pi^2) - 
   (4*MW2*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (5*MZ2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (CW2*MH2*B0i[bb0, MZ2, MH2, MZ2])/(2*Pi^2) - 
   (CW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/Pi^2 - 
   (3*MH2*MW2*B0i[dbb0, MH2, MZ2, MZ2])/(4*Pi^2) + 
   (3*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(4*Pi^2) + 
   (3*MW2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^2) - 
   (3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^2) + 
   (MH2*MW2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) + 
   (8*MW2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
   (2*MH2*MW2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ2*Pi^2) + 
   (MH2*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
   (4*MW2*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
   (8*MW2^2*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*Pi^2) + 
   (4*MW2*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) - 
   (5*MZ2^3*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2)) + 
 (CHbox*MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) + 
 (CHbox*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) - 
 (CHbox*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) + 
 (CHbox*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) + 
 (CHbox*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/Pi^2 + 
 (CHbox*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) - 
 (2*CHbox*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) + 
 (CHWB*MH2*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MW*MZ*Pi^2*SW) + 
 (CHWB*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MW*MZ*Pi^2*SW) - 
 (CHWB*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MW*MZ*Pi^2*SW) + 
 (2*CHWB*MT2^2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (MH2*MW*MZ*Pi^2*SW) + (2*CHWB*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (MW*MZ*Pi^2*SW) + (2*CHWB*MT2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (MH2*MW*MZ*Pi^2*SW) - (4*CHWB*MW2^4*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (MH2*MW*MZ*Pi^2*SW) - (CHD*MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*Pi^2*SW2) - (CHD*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*Pi^2*SW2) + (CHD*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*Pi^2*SW2) - (CHD*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (4*MH2*Pi^2*SW2) - (CHD*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (4*Pi^2*SW2) - (CHD*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (4*MH2*Pi^2*SW2) + (CHD*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (2*MH2*Pi^2*SW2) + (3*CHD*MH2*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*MZ2*Pi^2*SW2) + (3*CHD*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*MZ2*Pi^2*SW2) - (3*CHD*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*MZ2*Pi^2*SW2) + (3*CHD*MT2^2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (4*MH2*MZ2*Pi^2*SW2) + (3*CHD*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (4*MZ2*Pi^2*SW2) + (3*CHD*MT2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (4*MH2*MZ2*Pi^2*SW2) - (3*CHD*MW2^4*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (2*MH2*MZ2*Pi^2*SW2) + CHW*((-59*MT2*MW2)/(72*(MT2 - MW2)*Pi^2) + 
   (23*MW2^2)/(72*(MT2 - MW2)*Pi^2) - 
   (MT2*MW2^3)/(9*(MT2 - MW2)*MZ2^2*Pi^2) + 
   MW2^4/(9*(MT2 - MW2)*MZ2^2*Pi^2) + (MT2*MW2^2)/(18*(MT2 - MW2)*MZ2*Pi^2) - 
   MW2^3/(18*(MT2 - MW2)*MZ2*Pi^2) - (SW2*A0i[aa0, MH2])/(2*Pi^2) + 
   (MT2*MW2*A0i[aa0, MT2])/(2*(MT2 - MW2)^2*Pi^2) - 
   (MT2^2*MW2*A0i[aa0, MT2])/(MH2*(MT2 - MW2)^2*Pi^2) - 
   (MW2^2*A0i[aa0, MT2])/((MT2 - MW2)^2*Pi^2) - (MT2*MW2^2*A0i[aa0, MT2])/
    (MH2*(MT2 - MW2)^2*Pi^2) + (2*MW2^3*A0i[aa0, MT2])/
    (MH2*(MT2 - MW2)^2*Pi^2) + (MT2^2*MW2*A0i[aa0, MW2])/
    (MH2*(MT2 - MW2)^2*Pi^2) + (MT2*MW2^2*A0i[aa0, MW2])/
    (MH2*(MT2 - MW2)^2*Pi^2) - (2*MW2^3*A0i[aa0, MW2])/
    (MH2*(MT2 - MW2)^2*Pi^2) + (MT2^2*A0i[aa0, MW2])/
    (2*(MT2 - MW2)^2*Pi^2*SW2) - (MT2*MW2*A0i[aa0, MW2])/
    ((MT2 - MW2)^2*Pi^2*SW2) + (MW2^2*A0i[aa0, MW2])/
    ((MT2 - MW2)^2*Pi^2*SW2) - (MT2^2*MW2*A0i[aa0, MW2])/
    ((MT2 - MW2)^2*MZ2*Pi^2*SW2) + (2*MT2*MW2^2*A0i[aa0, MW2])/
    ((MT2 - MW2)^2*MZ2*Pi^2*SW2) - (3*MW2^3*A0i[aa0, MW2])/
    (2*(MT2 - MW2)^2*MZ2*Pi^2*SW2) - (5*MW2*A0i[aa0, MZ2])/(9*MH2*Pi^2*SW2) - 
   (2*MW2^4*A0i[aa0, MZ2])/(3*MZ2^4*Pi^2*SW2) + (MW2^3*A0i[aa0, MZ2])/
    (MZ2^3*Pi^2*SW2) + (8*MW2^4*A0i[aa0, MZ2])/(9*MH2*MZ2^3*Pi^2*SW2) + 
   (MW2^2*A0i[aa0, MZ2])/(4*MZ2^2*Pi^2*SW2) - (4*MW2^3*A0i[aa0, MZ2])/
    (3*MH2*MZ2^2*Pi^2*SW2) - (MW2*A0i[aa0, MZ2])/(12*MZ2*Pi^2*SW2) + 
   (MW2^2*A0i[aa0, MZ2])/(MH2*MZ2*Pi^2*SW2) + (MW2*B0i[bb0, MH2, MW2, MW2])/
    Pi^2 + (MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) + 
   (2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) + 
   (8*CW2*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (CW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(2*Pi^2) - 
   (4*CW2*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (5*CW2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (MH2*B0i[bb0, MW2, MH2, MW2])/(2*Pi^2*SW2) - (MW2*B0i[bb0, MW2, MH2, MW2])/
    (Pi^2*SW2) - (MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(MZ2*Pi^2*SW2) + 
   (2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(MZ2*Pi^2*SW2) + 
   (MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(2*MZ2^2*Pi^2*SW2) - 
   (MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(MZ2*Pi^2*SW2) + 
   (3*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/(2*Pi^2) - 
   (3*MW2^2*B0i[dbb0, MH2, MW2, MW2])/Pi^2 + 
   (3*MH2*MW2*B0i[dbb0, MH2, MZ2, MZ2])/(4*Pi^2) - 
   (3*MW2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^2) + 
   (MH2*MW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
   (4*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
   (8*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) - 
   (2*MH2*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ2^2*Pi^2) + 
   (MH2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ2*Pi^2) + 
   (8*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ2*Pi^2) + 
   (MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*Pi^2) + 
   (4*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) - 
   (5*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) + 
   (MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/Pi^2 + 
   (MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) - 
   (2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2)) + 
 (CHbox*MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*Pi^2) + 
 (CHD*MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(36*Pi^2) - 
 (2*CHbox*MH2*MW2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*MZ2*Pi^2) + 
 (CHD*MH2*MW2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*MZ2*Pi^2) + 
 (CHbox*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*Pi^2) - 
 (CHD*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*Pi^2) - 
 (2*CHWB*CW2*MH2*MW2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*MW*MZ*Pi^2*SW) - 
 (CHWB*CW2*MH2*MW2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MW*MZ*Pi^2*SW) + 
 (5*CHWB*CW2*MH2*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MW*MZ*Pi^2*SW) + 
 (CHbox*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2) - 
 (CHbox*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(2*Pi^2) + 
 (CHbox*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2) - 
 (2*CHbox*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2) + 
 (2*CHWB*MT2^3*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*MW*MZ*Pi^2*SW) - 
 (CHWB*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MW*MZ*Pi^2*SW) + 
 (2*CHWB*MT2^2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (MH2*MW*MZ*Pi^2*SW) - (4*CHWB*MT2*MW2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (MH2*MW*MZ*Pi^2*SW) - (CHD*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (4*MH2*Pi^2*SW2) + (CHD*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (8*Pi^2*SW2) - (CHD*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (4*MH2*Pi^2*SW2) + (CHD*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (2*MH2*Pi^2*SW2) + (3*CHD*MT2^3*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (4*MH2*MZ2*Pi^2*SW2) - (3*CHD*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (8*MZ2*Pi^2*SW2) + (3*CHD*MT2^2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (4*MH2*MZ2*Pi^2*SW2) - (3*CHD*MT2*MW2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (2*MH2*MZ2*Pi^2*SW2) + (-1/8*MH2/Pi^2 - A0i[aa0, MH2]/(4*Pi^2))*
  C1qd[3, 3, 3, 3] + ((7*MH2*MT*B0i[bb0, MH2, MT2, MT2])/(16*MBbar*Pi^2) - 
   (7*MT*MT2*B0i[bb0, MH2, MT2, MT2])/(4*MBbar*Pi^2))*C1quqd[3, 3, 3, 3] + 
 (-1/6*MH2/Pi^2 - A0i[aa0, MH2]/(3*Pi^2))*C8qd[3, 3, 3, 3] + 
 ((MH2*MT*B0i[bb0, MH2, MT2, MT2])/(12*MBbar*Pi^2) - 
   (MT*MT2*B0i[bb0, MH2, MT2, MT2])/(3*MBbar*Pi^2))*C8quqd[3, 3, 3, 3] + 
 ((-2*Sqrt[2]*MW2*MZ*SW2)/(3*MBbar*Pi^2*SW) + 
   (MZ*MZ2*SW2)/(3*Sqrt[2]*MBbar*Pi^2*SW) + (MZ*SW2*A0i[aa0, MZ2])/
    (6*Sqrt[2]*MBbar*Pi^2*SW) + (MW2*MZ*SW2*A0i[aa0, MZ2])/
    (3*Sqrt[2]*MBbar*MZ2*Pi^2*SW) - (MZ*SW2^2*A0i[aa0, MZ2])/
    (3*Sqrt[2]*MBbar*Pi^2*SW) + 
   (2*Sqrt[2]*MW2*MZ*SW2*B0i[bb0, MH2, MZ2, MZ2])/(3*MBbar*Pi^2*SW) - 
   (MZ*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(3*Sqrt[2]*MBbar*Pi^2*SW) + 
   (MW2*MZ*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
    (3*Sqrt[2]*MBbar*Pi^2*SW) + 
   (MZ*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
    (6*Sqrt[2]*MBbar*Pi^2*SW) - 
   (MZ*MZ2^2*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
    (3*Sqrt[2]*MBbar*Pi^2*SW))*CdB[3, 3] + (MH2*MT2*VALPHA*CdH[3, 3])/
  (24*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2*SW2) - (7*MT2^2*VALPHA*CdH[3, 3])/
  (32*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2*SW2) - (MH2*MW2*VALPHA*CdH[3, 3])/
  (24*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2*SW2) + (2407*MT2*MW2*VALPHA*CdH[3, 3])/
  (432*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2*SW2) - (4463*MW2^2*VALPHA*CdH[3, 3])/
  (864*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2*SW2) - 
 (4*Sqrt[2]*MT2^2*MW2^3*VALPHA*CdH[3, 3])/(9*MBbar*(MT2 - MW2)*MZ2^3*Pi^2*
   SW2) + (17*MT2*MW2^4*VALPHA*CdH[3, 3])/(9*Sqrt[2]*MBbar*(MT2 - MW2)*MZ2^3*
   Pi^2*SW2) - (MW2^5*VALPHA*CdH[3, 3])/(Sqrt[2]*MBbar*(MT2 - MW2)*MZ2^3*Pi^2*
   SW2) + (5*Sqrt[2]*MT2^2*MW2^2*VALPHA*CdH[3, 3])/
  (9*MBbar*(MT2 - MW2)*MZ2^2*Pi^2*SW2) + (109*MT2*MW2^3*VALPHA*CdH[3, 3])/
  (27*Sqrt[2]*MBbar*(MT2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (139*MW2^4*VALPHA*CdH[3, 3])/(27*Sqrt[2]*MBbar*(MT2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (MH2*MT2*MW2*VALPHA*CdH[3, 3])/(24*Sqrt[2]*MBbar*(MT2 - MW2)*MZ2*Pi^2*SW2) - 
 (MT2^2*MW2*VALPHA*CdH[3, 3])/(288*Sqrt[2]*MBbar*(MT2 - MW2)*MZ2*Pi^2*SW2) + 
 (MH2*MW2^2*VALPHA*CdH[3, 3])/(24*Sqrt[2]*MBbar*(MT2 - MW2)*MZ2*Pi^2*SW2) - 
 (9985*MT2*MW2^2*VALPHA*CdH[3, 3])/(864*Sqrt[2]*MBbar*(MT2 - MW2)*MZ2*Pi^2*
   SW2) + (4913*MW2^3*VALPHA*CdH[3, 3])/(432*Sqrt[2]*MBbar*(MT2 - MW2)*MZ2*
   Pi^2*SW2) - (19*MT2*MZ2*VALPHA*CdH[3, 3])/(288*Sqrt[2]*MBbar*(MT2 - MW2)*
   Pi^2*SW2) + (19*MW2*MZ2*VALPHA*CdH[3, 3])/(288*Sqrt[2]*MBbar*(MT2 - MW2)*
   Pi^2*SW2) - (Sqrt[3/2]*MH2*MT2*VALPHA*CdH[3, 3])/
  (16*MBbar*(MT2 - MW2)*Pi*SW2) + (Sqrt[3/2]*MH2*MW2*VALPHA*CdH[3, 3])/
  (16*MBbar*(MT2 - MW2)*Pi*SW2) + (Sqrt[3/2]*MH2*MT2*MW2*VALPHA*CdH[3, 3])/
  (16*MBbar*(MT2 - MW2)*MZ2*Pi*SW2) - (Sqrt[3/2]*MH2*MW2^2*VALPHA*CdH[3, 3])/
  (16*MBbar*(MT2 - MW2)*MZ2*Pi*SW2) + (VALPHA*A0i[aa0, MH2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*Pi^2) + (MH2*SW2*VALPHA*A0i[aa0, MH2]*CdH[3, 3])/
  (48*Sqrt[2]*MBbar*MW2*Pi^2) - (MT2*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*Pi^2) - (MW2*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (Sqrt[2]*MBbar*MH2*Pi^2) + (13*MT2^2*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (16*Sqrt[2]*MBbar*(MT2 - MW2)^2*Pi^2*SW2) - 
 (MT2^3*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/(8*Sqrt[2]*MBbar*(MT2 - MW2)^2*MW2*
   Pi^2*SW2) - (29*MT2*MW2*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (36*Sqrt[2]*MBbar*(MT2 - MW2)^2*Pi^2*SW2) - 
 (5*MW2^2*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/(36*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   Pi^2*SW2) + (4*Sqrt[2]*MT2^2*MW2^3*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (9*MBbar*(MT2 - MW2)^2*MZ2^3*Pi^2*SW2) - 
 (8*Sqrt[2]*MT2*MW2^4*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (9*MBbar*(MT2 - MW2)^2*MZ2^3*Pi^2*SW2) + 
 (4*Sqrt[2]*MW2^5*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (9*MBbar*(MT2 - MW2)^2*MZ2^3*Pi^2*SW2) - 
 (5*Sqrt[2]*MT2^2*MW2^2*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (9*MBbar*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2) + 
 (4*Sqrt[2]*MT2*MW2^3*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (3*MBbar*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2) - 
 (Sqrt[2]*MW2^4*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (MBbar*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2) + 
 (MT2^3*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*(MT2 - MW2)^2*MZ2*
   Pi^2*SW2) - (121*MT2^2*MW2*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (144*Sqrt[2]*MBbar*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + 
 (MT2*MW2^2*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/(24*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   MZ2*Pi^2*SW2) + (5*MW2^3*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + 
 (2*Sqrt[2]*MW2^3*SW2*VALPHA*A0i[aa0, MT2]*CdH[3, 3])/
  (9*MBbar*MT2*(MT2 - MW2)^2*Pi^2) + (MT2^3*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*(MT2 - MW2)^2*Pi^2) - 
 (3*MT2*MW2^2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*(MT2 - MW2)^2*Pi^2) + 
 (MW2^3*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/(Sqrt[2]*MBbar*MH2*(MT2 - MW2)^2*
   Pi^2) + (MH2*MT2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (24*Sqrt[2]*MBbar*(MT2 - MW2)^2*Pi^2*SW2) - 
 (53*MT2^2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/(24*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   Pi^2*SW2) - (MH2*MT2^2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (48*Sqrt[2]*MBbar*(MT2 - MW2)^2*MW2*Pi^2*SW2) - 
 (MH2*MW2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/(48*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   Pi^2*SW2) + (203*MT2*MW2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (48*Sqrt[2]*MBbar*(MT2 - MW2)^2*Pi^2*SW2) - 
 (53*MW2^2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/(24*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   Pi^2*SW2) - (MT2^2*MW2^3*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (Sqrt[2]*MBbar*(MT2 - MW2)^2*MZ2^3*Pi^2*SW2) + 
 (Sqrt[2]*MT2*MW2^4*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (MBbar*(MT2 - MW2)^2*MZ2^3*Pi^2*SW2) - 
 (MW2^5*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/(Sqrt[2]*MBbar*(MT2 - MW2)^2*MZ2^3*
   Pi^2*SW2) + (7*MT2^2*MW2^2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (12*Sqrt[2]*MBbar*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2) - 
 (7*MT2*MW2^3*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/(6*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   MZ2^2*Pi^2*SW2) + (7*MW2^4*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (12*Sqrt[2]*MBbar*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2) + 
 (MH2*MT2^2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/(24*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   MZ2*Pi^2*SW2) - (MH2*MT2*MW2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (12*Sqrt[2]*MBbar*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + 
 (73*MT2^2*MW2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (24*Sqrt[2]*MBbar*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + 
 (MH2*MW2^2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/(24*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   MZ2*Pi^2*SW2) - (283*MT2*MW2^2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (48*Sqrt[2]*MBbar*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + 
 (73*MW2^3*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/(24*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   MZ2*Pi^2*SW2) + (MT2*MZ2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (24*Sqrt[2]*MBbar*(MT2 - MW2)^2*Pi^2*SW2) - 
 (MT2^2*MZ2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/(48*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   MW2*Pi^2*SW2) - (MW2*MZ2*VALPHA*A0i[aa0, MW2]*CdH[3, 3])/
  (48*Sqrt[2]*MBbar*(MT2 - MW2)^2*Pi^2*SW2) - 
 (VALPHA*A0i[aa0, MZ2]*CdH[3, 3])/(24*Sqrt[2]*MBbar*Pi^2*SW2) - 
 (MW2*VALPHA*A0i[aa0, MZ2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*MH2*Pi^2*SW2) - 
 (37*MW2^3*VALPHA*A0i[aa0, MZ2]*CdH[3, 3])/(18*Sqrt[2]*MBbar*MZ2^3*Pi^2*
   SW2) - (MH2*MW2*VALPHA*A0i[aa0, MZ2]*CdH[3, 3])/
  (48*Sqrt[2]*MBbar*MZ2^2*Pi^2*SW2) + 
 (127*MW2^2*VALPHA*A0i[aa0, MZ2]*CdH[3, 3])/(36*Sqrt[2]*MBbar*MZ2^2*Pi^2*
   SW2) - (2*Sqrt[2]*MW2^3*VALPHA*A0i[aa0, MZ2]*CdH[3, 3])/
  (9*MBbar*MH2*MZ2^2*Pi^2*SW2) - (71*MW2*VALPHA*A0i[aa0, MZ2]*CdH[3, 3])/
  (36*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) + 
 (Sqrt[2]*MW2^2*VALPHA*A0i[aa0, MZ2]*CdH[3, 3])/(3*MBbar*MH2*MZ2*Pi^2*SW2) + 
 (5*MZ2*VALPHA*A0i[aa0, MZ2]*CdH[3, 3])/(18*Sqrt[2]*MBbar*MH2*Pi^2*SW2) + 
 (MZ2*VALPHA*A0i[aa0, MZ2]*CdH[3, 3])/(48*Sqrt[2]*MBbar*MW2*Pi^2*SW2) + 
 (10*Sqrt[2]*MT2*MW2*SW2*VALPHA*B0i[bb0, 0, MZ2, MZ2]*CdH[3, 3])/
  (9*MBbar*(MT2 - MW2)*Pi^2) - 
 (10*Sqrt[2]*MW2^2*SW2*VALPHA*B0i[bb0, 0, MZ2, MZ2]*CdH[3, 3])/
  (9*MBbar*(MT2 - MW2)*Pi^2) + (MT2*VALPHA*B0i[bb0, MH2, MT2, MT2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*Pi^2) + (MT2^2*VALPHA*B0i[bb0, MH2, MT2, MT2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*Pi^2) + (MT2*MW2*VALPHA*B0i[bb0, MH2, MT2, MT2]*
   CdH[3, 3])/(Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MH2*VALPHA*B0i[bb0, MH2, MW2, MW2]*CdH[3, 3])/(8*Sqrt[2]*MBbar*Pi^2) - 
 (MT2*VALPHA*B0i[bb0, MH2, MW2, MW2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2) - 
 (MW2*VALPHA*B0i[bb0, MH2, MW2, MW2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2) - 
 (MT2*MW2*VALPHA*B0i[bb0, MH2, MW2, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*Pi^2) - (MW2^2*VALPHA*B0i[bb0, MH2, MW2, MW2]*
   CdH[3, 3])/(Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MH2*VALPHA*B0i[bb0, MH2, MZ2, MZ2]*CdH[3, 3])/(16*Sqrt[2]*MBbar*Pi^2) - 
 (2*Sqrt[2]*MW2^2*VALPHA*B0i[bb0, MH2, MZ2, MZ2]*CdH[3, 3])/
  (9*MBbar*MH2*Pi^2) - (MZ2*VALPHA*B0i[bb0, MH2, MZ2, MZ2]*CdH[3, 3])/
  (8*Sqrt[2]*MBbar*Pi^2) + (Sqrt[2]*MW2*MZ2*VALPHA*B0i[bb0, MH2, MZ2, MZ2]*
   CdH[3, 3])/(9*MBbar*MH2*Pi^2) - 
 (5*MZ2^2*VALPHA*B0i[bb0, MH2, MZ2, MZ2]*CdH[3, 3])/
  (18*Sqrt[2]*MBbar*MH2*Pi^2) + (MT2*VALPHA*B0i[bb0, MW2, 0, MT2]*CdH[3, 3])/
  (8*Sqrt[2]*MBbar*Pi^2*SW2) + (MT2^2*VALPHA*B0i[bb0, MW2, 0, MT2]*CdH[3, 3])/
  (8*Sqrt[2]*MBbar*MW2*Pi^2*SW2) - 
 (MW2*VALPHA*B0i[bb0, MW2, 0, MT2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2*SW2) - 
 (MT2^2*VALPHA*B0i[bb0, MW2, 0, MT2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) - 
 (MT2*MW2*VALPHA*B0i[bb0, MW2, 0, MT2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) + 
 (MW2^2*VALPHA*B0i[bb0, MW2, 0, MT2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) + 
 (MH2*VALPHA*B0i[bb0, MW2, MH2, MW2]*CdH[3, 3])/(12*Sqrt[2]*MBbar*Pi^2*SW2) - 
 (MH2^2*VALPHA*B0i[bb0, MW2, MH2, MW2]*CdH[3, 3])/
  (48*Sqrt[2]*MBbar*MW2*Pi^2*SW2) - 
 (MW2*VALPHA*B0i[bb0, MW2, MH2, MW2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2*SW2) + 
 (MH2^2*VALPHA*B0i[bb0, MW2, MH2, MW2]*CdH[3, 3])/
  (24*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) - 
 (MH2*MW2*VALPHA*B0i[bb0, MW2, MH2, MW2]*CdH[3, 3])/
  (6*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) + 
 (MW2^2*VALPHA*B0i[bb0, MW2, MH2, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) + 
 (25*MW2*VALPHA*B0i[bb0, MW2, MW2, MZ2]*CdH[3, 3])/
  (12*Sqrt[2]*MBbar*Pi^2*SW2) - (Sqrt[2]*MW2^3*VALPHA*B0i[bb0, MW2, MW2, MZ2]*
   CdH[3, 3])/(MBbar*MZ2^2*Pi^2*SW2) - 
 (11*MW2^2*VALPHA*B0i[bb0, MW2, MW2, MZ2]*CdH[3, 3])/
  (6*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) - 
 (7*MZ2*VALPHA*B0i[bb0, MW2, MW2, MZ2]*CdH[3, 3])/
  (24*Sqrt[2]*MBbar*Pi^2*SW2) - (MZ2^2*VALPHA*B0i[bb0, MW2, MW2, MZ2]*
   CdH[3, 3])/(48*Sqrt[2]*MBbar*MW2*Pi^2*SW2) - 
 (MW2*VALPHA*B0i[bb0, MZ2, MH2, MZ2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2*SW2) - 
 (MH2^2*MW2*VALPHA*B0i[bb0, MZ2, MH2, MZ2]*CdH[3, 3])/
  (48*Sqrt[2]*MBbar*MZ2^2*Pi^2*SW2) + 
 (MH2*MW2*VALPHA*B0i[bb0, MZ2, MH2, MZ2]*CdH[3, 3])/
  (12*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) - 
 (17*MW2*VALPHA*B0i[bb0, MZ2, MT2, MT2]*CdH[3, 3])/
  (72*Sqrt[2]*MBbar*Pi^2*SW2) - 
 (4*Sqrt[2]*MT2*MW2^3*VALPHA*B0i[bb0, MZ2, MT2, MT2]*CdH[3, 3])/
  (9*MBbar*MZ2^3*Pi^2*SW2) + (5*Sqrt[2]*MT2*MW2^2*VALPHA*
   B0i[bb0, MZ2, MT2, MT2]*CdH[3, 3])/(9*MBbar*MZ2^2*Pi^2*SW2) - 
 (2*Sqrt[2]*MW2^3*VALPHA*B0i[bb0, MZ2, MT2, MT2]*CdH[3, 3])/
  (9*MBbar*MZ2^2*Pi^2*SW2) - (7*MT2*MW2*VALPHA*B0i[bb0, MZ2, MT2, MT2]*
   CdH[3, 3])/(72*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) + 
 (5*MW2^2*VALPHA*B0i[bb0, MZ2, MT2, MT2]*CdH[3, 3])/
  (9*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) - 
 (MW2*VALPHA*B0i[bb0, MZ2, MW2, MW2]*CdH[3, 3])/(48*Sqrt[2]*MBbar*Pi^2*SW2) + 
 (MW2^4*VALPHA*B0i[bb0, MZ2, MW2, MW2]*CdH[3, 3])/
  (Sqrt[2]*MBbar*MZ2^3*Pi^2*SW2) + 
 (17*MW2^3*VALPHA*B0i[bb0, MZ2, MW2, MW2]*CdH[3, 3])/
  (12*Sqrt[2]*MBbar*MZ2^2*Pi^2*SW2) - 
 (MW2^2*VALPHA*B0i[bb0, MZ2, MW2, MW2]*CdH[3, 3])/
  (3*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) + 
 (3*MH2*MT2*VALPHA*B0i[dbb0, MH2, MT2, MT2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*Pi^2) - (3*MT2^2*VALPHA*B0i[dbb0, MH2, MT2, MT2]*
   CdH[3, 3])/(Sqrt[2]*MBbar*Pi^2) + 
 (MH2^2*VALPHA*B0i[dbb0, MH2, MW2, MW2]*CdH[3, 3])/(8*Sqrt[2]*MBbar*Pi^2) - 
 (MH2*MW2*VALPHA*B0i[dbb0, MH2, MW2, MW2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*Pi^2) + 
 (3*MW2^2*VALPHA*B0i[dbb0, MH2, MW2, MW2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*Pi^2) + 
 (MH2^2*VALPHA*B0i[dbb0, MH2, MZ2, MZ2]*CdH[3, 3])/(16*Sqrt[2]*MBbar*Pi^2) - 
 (MH2*MZ2*VALPHA*B0i[dbb0, MH2, MZ2, MZ2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2) + 
 (3*MZ2^2*VALPHA*B0i[dbb0, MH2, MZ2, MZ2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2) - 
 (2*Sqrt[2]*MW2^2*VALPHA*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CdH[3, 3])/
  (9*MBbar*Pi^2) + (Sqrt[2]*MW2*MZ2*VALPHA*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*
   CdH[3, 3])/(9*MBbar*Pi^2) + 
 (2*Sqrt[2]*MW2^2*MZ2*VALPHA*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CdH[3, 3])/
  (9*MBbar*MH2*Pi^2) - (MZ2^2*VALPHA*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*
   CdH[3, 3])/(36*Sqrt[2]*MBbar*Pi^2) - 
 (Sqrt[2]*MW2*MZ2^2*VALPHA*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CdH[3, 3])/
  (9*MBbar*MH2*Pi^2) + (5*MZ2^3*VALPHA*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*
   CdH[3, 3])/(18*Sqrt[2]*MBbar*MH2*Pi^2) - 
 (MH2*MT2*VALPHA*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*Pi^2) - (MT2^2*VALPHA*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*
   CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2) + 
 (MT2*MW2*VALPHA*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*Pi^2) - 
 (MT2^2*MW2*VALPHA*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*Pi^2) - 
 (MW2^2*VALPHA*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*Pi^2) - 
 (MT2*MW2^2*VALPHA*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MW2^3*VALPHA*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CdH[3, 3])/
  (Sqrt[2]*MBbar*MH2*Pi^2) - (MH2*MW2*VALPHA*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*
   CdH[3, 3])/(9*Sqrt[2]*MBbar*Pi^2) + 
 (Sqrt[2]*MH2*MW2^2*VALPHA*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CdH[3, 3])/
  (9*MBbar*MZ2*Pi^2) - (MH2*MZ2*VALPHA*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*
   CdH[3, 3])/(9*Sqrt[2]*MBbar*Pi^2) - 
 (MT2^3*VALPHA*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MT2*MW2*VALPHA*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*Pi^2) - 
 (MT2^2*MW2*VALPHA*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MT2*MW2^2*VALPHA*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CdH[3, 3])/
  (Sqrt[2]*MBbar*MH2*Pi^2) + (-((Sqrt[2]*MT2*MW2)/(MBbar*MW*Pi^2)) - 
   (5*Sqrt[2]*MW2^2)/(3*MBbar*MW*Pi^2) + 
   (MW2*MZ2)/(3*Sqrt[2]*MBbar*MW*Pi^2) + (MT2*MW2*A0i[aa0, MT2])/
    (2*Sqrt[2]*MBbar*MW*(MT2 - MW2)*Pi^2) + (MW2^2*A0i[aa0, MT2])/
    (Sqrt[2]*MBbar*MW*(MT2 - MW2)*Pi^2) - (MT2*MW2*A0i[aa0, MW2])/
    (2*Sqrt[2]*MBbar*MW*(MT2 - MW2)*Pi^2) - (MW2^2*A0i[aa0, MW2])/
    (Sqrt[2]*MBbar*MW*(MT2 - MW2)*Pi^2) + (Sqrt[2]*CW2*MW2*A0i[aa0, MZ2])/
    (3*MBbar*MW*Pi^2) - (CW2*MZ2*A0i[aa0, MZ2])/(6*Sqrt[2]*MBbar*MW*Pi^2) + 
   (3*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(2*Sqrt[2]*MBbar*MW*Pi^2) + 
   (MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(Sqrt[2]*MBbar*MW*Pi^2) + 
   (Sqrt[2]*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MBbar*MW*Pi^2) + 
   (2*Sqrt[2]*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/(3*MBbar*MW*Pi^2) - 
   (MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(3*Sqrt[2]*MBbar*MW*Pi^2) + 
   (Sqrt[2]*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MBbar*MW*Pi^2) - 
   (MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(6*Sqrt[2]*MBbar*MW*Pi^2) + 
   (MH2*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
    (2*Sqrt[2]*MBbar*MW*Pi^2) + 
   (MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(Sqrt[2]*MBbar*MW*Pi^2) + 
   (MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(Sqrt[2]*MBbar*MW*Pi^2) + 
   (MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(Sqrt[2]*MBbar*MW*Pi^2) + 
   (3*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (2*Sqrt[2]*MBbar*MW*Pi^2) + 
   (3*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (2*Sqrt[2]*MBbar*MW*Pi^2))*CdW[3, 3] + 
 (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHd[1, 1] + 
 (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHd[2, 2] + 
 (MW2/(36*Pi^2) - (5*MZ2)/(12*Pi^2) - (2*MW2*A0i[aa0, MZ2])/(3*MH2*Pi^2) + 
   (2*MW2*A0i[aa0, MZ2])/(3*MZ2*Pi^2) + (2*MZ2*A0i[aa0, MZ2])/(3*MH2*Pi^2) - 
   (MH2*B0i[bb0, MH2, MZ2, MZ2])/(8*Pi^2) + (MZ2*B0i[bb0, MH2, MZ2, MZ2])/
    (4*Pi^2) - (2*MZ2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (2*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*Pi^2) - 
   (MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(6*Pi^2) - 
   (2*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) - 
   (MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(6*Pi^2) - 
   (MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(12*Pi^2))*CHd[3, 3] + 
 (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHe[1, 1] + 
 (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHe[2, 2] + 
 (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHe[3, 3] + 
 (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHl1[1, 1] + 
 (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHl1[2, 2] + 
 (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHl1[3, 3] + 
 (-1/9*MW2/Pi^2 - A0i[aa0, MW2]/(6*Pi^2*SW2) + (MW2*A0i[aa0, MW2])/
    (3*MZ2*Pi^2*SW2) - (MW2^2*A0i[aa0, MZ2])/(6*MZ2^2*Pi^2*SW2))*CHl3[1, 1] + 
 (-1/9*MW2/Pi^2 - A0i[aa0, MW2]/(6*Pi^2*SW2) + (MW2*A0i[aa0, MW2])/
    (3*MZ2*Pi^2*SW2) - (MW2^2*A0i[aa0, MZ2])/(6*MZ2^2*Pi^2*SW2))*CHl3[2, 2] + 
 (-1/9*MW2/Pi^2 - A0i[aa0, MW2]/(6*Pi^2*SW2) + (MW2*A0i[aa0, MW2])/
    (3*MZ2*Pi^2*SW2) - (MW2^2*A0i[aa0, MZ2])/(6*MZ2^2*Pi^2*SW2))*CHl3[3, 3] + 
 (-1/9*MW2/Pi^2 - (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHq1[1, 1] + 
 (-1/9*MW2/Pi^2 - (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHq1[2, 2] + 
 ((-41*MW2)/(72*Pi^2*SW2) + (2*MT2*MW2^2)/(3*MZ2^2*Pi^2*SW2) - 
   (MT2*MW2)/(6*MZ2*Pi^2*SW2) - (5*MW2^2)/(36*MZ2*Pi^2*SW2) + 
   (11*MZ2)/(24*Pi^2*SW2) - (2*MW2^2*A0i[aa0, MT2])/(3*MZ2^2*Pi^2*SW2) + 
   (MW2*A0i[aa0, MT2])/(6*MZ2*Pi^2*SW2) - A0i[aa0, MZ2]/(4*Pi^2*SW2) - 
   (MW2*A0i[aa0, MZ2])/(3*MH2*Pi^2*SW2) - (2*MW2^2*A0i[aa0, MZ2])/
    (3*MZ2^2*Pi^2*SW2) + (2*MW2*A0i[aa0, MZ2])/(3*MZ2*Pi^2*SW2) + 
   (2*MW2^2*A0i[aa0, MZ2])/(3*MH2*MZ2*Pi^2*SW2) - 
   (MZ2*A0i[aa0, MZ2])/(3*MH2*Pi^2*SW2) + (MH2*B0i[bb0, MH2, MZ2, MZ2])/
    (8*Pi^2) - (MZ2*B0i[bb0, MH2, MZ2, MZ2])/(4*Pi^2) + 
   (2*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*Pi^2) - 
   (MW2*B0i[bb0, MZ2, MT2, MT2])/(12*Pi^2*SW2) + 
   (2*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*MZ2^2*Pi^2*SW2) - 
   (11*MT2*MW2*B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*Pi^2*SW2) + 
   (MW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*MZ2*Pi^2*SW2) + 
   (2*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*Pi^2) - 
   (MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(6*Pi^2) - 
   (2*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) - 
   (MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (MH2*MZ2*SW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(6*Pi^2))*CHq1[3, 3] + 
 (-1/3*MW2/Pi^2 - A0i[aa0, MW2]/(2*Pi^2*SW2) + (MW2*A0i[aa0, MW2])/
    (MZ2*Pi^2*SW2) - (MW2^2*A0i[aa0, MZ2])/(2*MZ2^2*Pi^2*SW2))*CHq3[1, 1] + 
 (-1/3*MW2/Pi^2 - A0i[aa0, MW2]/(2*Pi^2*SW2) + (MW2*A0i[aa0, MW2])/
    (MZ2*Pi^2*SW2) - (MW2^2*A0i[aa0, MZ2])/(2*MZ2^2*Pi^2*SW2))*CHq3[2, 2] + 
 ((-5*MT2^2)/(8*(MT2 - MW2)*Pi^2*SW2) + (MT2*MW2)/(6*(MT2 - MW2)*Pi^2*SW2) - 
   (7*MW2^2)/(24*(MT2 - MW2)*Pi^2*SW2) - (2*MT2^2*MW2^2)/
    (3*(MT2 - MW2)*MZ2^2*Pi^2*SW2) + (2*MT2*MW2^3)/
    (3*(MT2 - MW2)*MZ2^2*Pi^2*SW2) + (31*MT2^2*MW2)/
    (24*(MT2 - MW2)*MZ2*Pi^2*SW2) - (37*MT2*MW2^2)/
    (24*(MT2 - MW2)*MZ2*Pi^2*SW2) + MW2^3/((MT2 - MW2)*MZ2*Pi^2*SW2) + 
   (11*MT2*MZ2)/(24*(MT2 - MW2)*Pi^2*SW2) - 
   (11*MW2*MZ2)/(24*(MT2 - MW2)*Pi^2*SW2) + (MT2*A0i[aa0, MT2])/(MH2*Pi^2) + 
   (2*MW2*A0i[aa0, MT2])/(MH2*Pi^2) + (3*MT2^2*A0i[aa0, MT2])/
    (4*(MT2 - MW2)^2*Pi^2*SW2) - (MT2^3*A0i[aa0, MT2])/
    (4*(MT2 - MW2)^2*MW2*Pi^2*SW2) - (3*MT2*MW2*A0i[aa0, MT2])/
    (4*(MT2 - MW2)^2*Pi^2*SW2) - (MW2^2*A0i[aa0, MT2])/
    (2*(MT2 - MW2)^2*Pi^2*SW2) + (2*MT2^2*MW2^2*A0i[aa0, MT2])/
    (3*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2) - (4*MT2*MW2^3*A0i[aa0, MT2])/
    (3*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2) + (2*MW2^4*A0i[aa0, MT2])/
    (3*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2) + (MT2^3*A0i[aa0, MT2])/
    (2*(MT2 - MW2)^2*MZ2*Pi^2*SW2) - (23*MT2^2*MW2*A0i[aa0, MT2])/
    (12*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + (7*MT2*MW2^2*A0i[aa0, MT2])/
    (3*(MT2 - MW2)^2*MZ2*Pi^2*SW2) - (MW2^3*A0i[aa0, MT2])/
    (6*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + (MT2^2*A0i[aa0, MW2])/
    (2*(MT2 - MW2)^2*Pi^2) - (MT2^3*A0i[aa0, MW2])/(MH2*(MT2 - MW2)^2*Pi^2) - 
   (MT2*MW2*A0i[aa0, MW2])/(4*(MT2 - MW2)^2*Pi^2) + 
   (MW2^2*A0i[aa0, MW2])/(2*(MT2 - MW2)^2*Pi^2) + 
   (3*MT2*MW2^2*A0i[aa0, MW2])/(MH2*(MT2 - MW2)^2*Pi^2) - 
   (2*MW2^3*A0i[aa0, MW2])/(MH2*(MT2 - MW2)^2*Pi^2) - 
   A0i[aa0, MZ2]/(4*Pi^2*SW2) - (MW2*A0i[aa0, MZ2])/(3*MH2*Pi^2*SW2) - 
   (2*MW2^2*A0i[aa0, MZ2])/(3*MZ2^2*Pi^2*SW2) + (2*MW2*A0i[aa0, MZ2])/
    (3*MZ2*Pi^2*SW2) + (2*MW2^2*A0i[aa0, MZ2])/(3*MH2*MZ2*Pi^2*SW2) - 
   (MZ2*A0i[aa0, MZ2])/(3*MH2*Pi^2*SW2) + (MT2*B0i[bb0, MH2, MT2, MT2])/
    (2*Pi^2) - (MT2^2*B0i[bb0, MH2, MT2, MT2])/(MH2*Pi^2) - 
   (2*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(MH2*Pi^2) + 
   (MH2*B0i[bb0, MH2, MW2, MW2])/(4*Pi^2) + (MT2*B0i[bb0, MH2, MW2, MW2])/
    (2*Pi^2) - (MW2*B0i[bb0, MH2, MW2, MW2])/(2*Pi^2) + 
   (MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) + 
   (2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) + 
   (MH2*B0i[bb0, MH2, MZ2, MZ2])/(8*Pi^2) - (MZ2*B0i[bb0, MH2, MZ2, MZ2])/
    (4*Pi^2) + (2*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (MT2*B0i[bb0, MW2, 0, MT2])/(4*Pi^2*SW2) + (MT2^2*B0i[bb0, MW2, 0, MT2])/
    (4*MW2*Pi^2*SW2) - (MW2*B0i[bb0, MW2, 0, MT2])/(2*Pi^2*SW2) - 
   (MT2^2*B0i[bb0, MW2, 0, MT2])/(2*MZ2*Pi^2*SW2) - 
   (MT2*MW2*B0i[bb0, MW2, 0, MT2])/(2*MZ2*Pi^2*SW2) + 
   (MW2^2*B0i[bb0, MW2, 0, MT2])/(MZ2*Pi^2*SW2) + 
   (MW2*B0i[bb0, MZ2, MT2, MT2])/(12*Pi^2*SW2) - 
   (2*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*MZ2^2*Pi^2*SW2) + 
   (11*MT2*MW2*B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*Pi^2*SW2) - 
   (MW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*MZ2*Pi^2*SW2) + 
   (2*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*Pi^2) - 
   (MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(6*Pi^2) - 
   (2*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) - 
   (MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) + 
   (MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) - 
   (MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) + 
   (MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) + 
   (MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/Pi^2 + 
   (MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) - 
   (2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) + 
   (MH2*MZ2*SW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(6*Pi^2) + 
   (MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2) - 
   (MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(2*Pi^2) + 
   (MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2) - 
   (2*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2))*CHq3[3, 3] + 
 ((-2*MW2)/(9*Pi^2) - (CW2*A0i[aa0, MZ2])/(3*Pi^2))*CHu[1, 1] + 
 ((-2*MW2)/(9*Pi^2) - (CW2*A0i[aa0, MZ2])/(3*Pi^2))*CHu[2, 2] + 
 ((-2*CW2*MT2)/(3*Pi^2) + (CW2*MZ2)/(9*Pi^2) + (2*CW2*A0i[aa0, MT2])/
    (3*Pi^2) - (MW2*B0i[bb0, MZ2, MT2, MT2])/(3*Pi^2) + 
   (2*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*MZ2^2*Pi^2*SW2) + 
   (MT2*MW2*B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*Pi^2*SW2))*CHu[3, 3] + 
 (-1/2*(MT*MW2)/(MBbar*Pi^2) - (MT*MT2*A0i[aa0, MT2])/
    (8*MBbar*(MT2 - MW2)*Pi^2) + (MT*MW2*A0i[aa0, MT2])/
    (2*MBbar*(MT2 - MW2)*Pi^2) + (MT*MT2*A0i[aa0, MW2])/
    (8*MBbar*(MT2 - MW2)*Pi^2) - (MT*MW2*A0i[aa0, MW2])/
    (2*MBbar*(MT2 - MW2)*Pi^2) - (MT*MT2*B0i[bb0, MH2, MT2, MT2])/
    (8*MBbar*Pi^2) - (MH2*MT*B0i[bb0, MH2, MW2, MW2])/(8*MBbar*Pi^2) + 
   (MT*MW2*B0i[bb0, MH2, MW2, MW2])/(4*MBbar*Pi^2) - 
   (MH2*MT*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*MBbar*Pi^2) + 
   (MT*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*MBbar*Pi^2) + 
   (MT*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*MBbar*Pi^2) - 
   (MT*MT2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(8*MBbar*Pi^2) - 
   (MH2*MT*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(4*MBbar*Pi^2) + 
   (7*MT*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(8*MBbar*Pi^2))*
  CHud[3, 3] + ((-2*Sqrt[2]*MT*MW2*SW2)/(MZ*Pi^2*SW) + 
   (2*Sqrt[2]*MT*MW2*A0i[aa0, MT2])/(MT2*MZ*Pi^2*SW) - 
   (2*Sqrt[2]*CW2*MT*MW2*A0i[aa0, MT2])/(MT2*MZ*Pi^2*SW) + 
   (2*Sqrt[2]*CW2*MT*MW2*B0i[bb0, MZ2, MT2, MT2])/(MZ*Pi^2*SW) - 
   (5*CW2*MT*MZ2*B0i[bb0, MZ2, MT2, MT2])/(2*Sqrt[2]*MZ*Pi^2*SW))*CuB[3, 3] + 
 ((MT*MT2*VALPHA)/(16*Sqrt[2]*(MT2 - MW2)*Pi^2) + 
   (MT*MW2*VALPHA)/(16*Sqrt[2]*(MT2 - MW2)*Pi^2) - 
   (MT*MT2*VALPHA*A0i[aa0, MT2])/(8*Sqrt[2]*(MT2 - MW2)^2*Pi^2) - 
   (MT*MT2^2*VALPHA*A0i[aa0, MT2])/(2*Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) + 
   (MT*MW2*VALPHA*A0i[aa0, MT2])/(4*Sqrt[2]*(MT2 - MW2)^2*Pi^2) - 
   (MT*MT2*MW2*VALPHA*A0i[aa0, MT2])/(2*Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) + 
   (MT*MW2^2*VALPHA*A0i[aa0, MT2])/(Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) + 
   (MT*MT2^2*VALPHA*A0i[aa0, MW2])/(2*Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) - 
   (MT*MW2*VALPHA*A0i[aa0, MW2])/(8*Sqrt[2]*(MT2 - MW2)^2*Pi^2) + 
   (MT*MT2*MW2*VALPHA*A0i[aa0, MW2])/(2*Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) - 
   (MT*MW2^2*VALPHA*A0i[aa0, MW2])/(Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) + 
   (MT*VALPHA*B0i[bb0, MH2, MT2, MT2])/(2*Sqrt[2]*Pi^2) + 
   (MT*MT2*VALPHA*B0i[bb0, MH2, MT2, MT2])/(2*Sqrt[2]*MH2*Pi^2) + 
   (MT*MW2*VALPHA*B0i[bb0, MH2, MT2, MT2])/(Sqrt[2]*MH2*Pi^2) + 
   (3*MH2*MT*VALPHA*B0i[dbb0, MH2, MT2, MT2])/(4*Sqrt[2]*Pi^2) - 
   (3*MT*MT2*VALPHA*B0i[dbb0, MH2, MT2, MT2])/(Sqrt[2]*Pi^2) - 
   (MT*MT2^2*VALPHA*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (2*Sqrt[2]*MH2*Pi^2) + (MT*MW2*VALPHA*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (4*Sqrt[2]*Pi^2) - (MT*MT2*MW2*VALPHA*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (2*Sqrt[2]*MH2*Pi^2) + (MT*MW2^2*VALPHA*C0i[cc0, MH2, 0, 0, MT2, MT2, 
      MW2])/(Sqrt[2]*MH2*Pi^2))*CuH[3, 3] + 
 ((2*Sqrt[2]*CW2*MT*MT2*MW2)/(MW*(MT2 - MW2)*Pi^2) - 
   (2*Sqrt[2]*CW2*MT*MW2^2)/(MW*(MT2 - MW2)*Pi^2) - 
   (23*CW2*MT*MT2*MZ2)/(4*Sqrt[2]*MW*(MT2 - MW2)*Pi^2) + 
   (17*CW2*MT*MW2*MZ2)/(4*Sqrt[2]*MW*(MT2 - MW2)*Pi^2) + 
   (3*Sqrt[2]*MT*MT2^2*MW2*A0i[aa0, MT2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) - 
   (6*Sqrt[2]*MT*MT2*MW2^2*A0i[aa0, MT2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) + 
   (3*Sqrt[2]*MT*MW2^3*A0i[aa0, MT2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) - 
   (3*MT*MT2^2*A0i[aa0, MT2])/(2*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2*SW2) + 
   (4*Sqrt[2]*MT*MT2*MW2*A0i[aa0, MT2])/(MW*(MT2 - MW2)^2*Pi^2*SW2) - 
   (6*Sqrt[2]*MT*MW2^2*A0i[aa0, MT2])/(MW*(MT2 - MW2)^2*Pi^2*SW2) + 
   (2*Sqrt[2]*MT*MT2*MW2^3*A0i[aa0, MT2])/(MW*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2) - 
   (4*Sqrt[2]*MT*MW2^4*A0i[aa0, MT2])/(MW*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2) + 
   (3*MT*MT2^2*MW2*A0i[aa0, MT2])/(Sqrt[2]*MW*(MT2 - MW2)^2*MZ2*Pi^2*SW2) - 
   (15*MT*MT2*MW2^2*A0i[aa0, MT2])/(Sqrt[2]*MW*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + 
   (43*MT*MW2^3*A0i[aa0, MT2])/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + 
   (2*Sqrt[2]*MT*MW2^3*SW2*A0i[aa0, MT2])/(MT2*MW*(MT2 - MW2)^2*Pi^2) + 
   (MT*MT2*MW2*A0i[aa0, MW2])/(2*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2) - 
   (3*Sqrt[2]*MT*MT2^2*MW2*A0i[aa0, MW2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) + 
   (MT*MW2^2*A0i[aa0, MW2])/(Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2) + 
   (6*Sqrt[2]*MT*MT2*MW2^2*A0i[aa0, MW2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) - 
   (3*Sqrt[2]*MT*MW2^3*A0i[aa0, MW2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) + 
   (3*MT*MW2*B0i[bb0, MH2, MT2, MT2])/(2*Sqrt[2]*MW*Pi^2) - 
   (3*Sqrt[2]*MT*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(MH2*MW*Pi^2) - 
   (MT*MW2*B0i[bb0, MH2, MW2, MW2])/(Sqrt[2]*MW*Pi^2) + 
   (3*Sqrt[2]*MT*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MH2*MW*Pi^2) + 
   (3*MT*MT2*B0i[bb0, MW2, 0, MT2])/(2*Sqrt[2]*MW*Pi^2*SW2) - 
   (3*MT*MW2*B0i[bb0, MW2, 0, MT2])/(2*Sqrt[2]*MW*Pi^2*SW2) - 
   (3*MT*MT2*MW2*B0i[bb0, MW2, 0, MT2])/(Sqrt[2]*MW*MZ2*Pi^2*SW2) + 
   (3*MT*MW2^2*B0i[bb0, MW2, 0, MT2])/(Sqrt[2]*MW*MZ2*Pi^2*SW2) - 
   (2*Sqrt[2]*MT*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(MW*MZ2^2*Pi^2*SW2) + 
   (5*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(2*Sqrt[2]*MW*MZ2*Pi^2*SW2) - 
   (MH2*MT*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Sqrt[2]*MW*Pi^2) - 
   (MT*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(Sqrt[2]*MW*Pi^2) + 
   (2*Sqrt[2]*MT*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MW*Pi^2) + 
   (3*Sqrt[2]*MT*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
    (MH2*MW*Pi^2) - (3*Sqrt[2]*MT*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
    (MH2*MW*Pi^2) - (3*MT*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (2*Sqrt[2]*MW*Pi^2) + (3*Sqrt[2]*MT*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, 
      MT2, MW2])/(MH2*MW*Pi^2) + 
   (3*MT*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(2*Sqrt[2]*MW*Pi^2) - 
   (3*Sqrt[2]*MT*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*MW*Pi^2))*
  CuW[3, 3]


==> anc/W2_61_vmu.m <==
(31*CHbox*MH2)/(16*Pi^2) + (CHbox*MW2)/(16*Pi^2) - 
 (3*Sqrt[3]*CHbox*MH2)/(8*Pi) - (31*CHD*MH2)/(64*Pi^2*SW2) + 
 (7*CHD*MW2)/(64*Pi^2*SW2) + (2*CHD*MW2^3)/(MZ2^2*Pi^2*SW2) + 
 (31*CHD*MH2*MW2)/(64*MZ2*Pi^2*SW2) - (13*CHD*MW2^2)/(8*MZ2*Pi^2*SW2) + 
 (CHD*MZ2)/(64*Pi^2*SW2) + (3*Sqrt[3]*CHD*MH2)/(32*Pi*SW2) - 
 (3*Sqrt[3]*CHD*MH2*MW2)/(32*MZ2*Pi*SW2) - (CHbox*MH2*A0i[aa0, MH2])/
  (2*(MH2 - MW2)*Pi^2) + (CHbox*MW2*A0i[aa0, MH2])/(8*(MH2 - MW2)*Pi^2) - 
 (CHD*MH2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) + 
 (CHD*MW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^2) - 
 (CHbox*A0i[aa0, MT2])/Pi^2 + (CHD*A0i[aa0, MT2])/(4*Pi^2) + 
 (CHbox*MT2*A0i[aa0, MT2])/(MH2*Pi^2) - (CHD*MT2*A0i[aa0, MT2])/
  (4*MH2*Pi^2) + (2*CHbox*MW2*A0i[aa0, MT2])/(MH2*Pi^2) - 
 (CHD*MW2*A0i[aa0, MT2])/(2*MH2*Pi^2) + (CHbox*MH2*A0i[aa0, MW2])/
  ((MH2 - MW2)*Pi^2) - (CHbox*MT2*A0i[aa0, MW2])/((MH2 - MW2)*Pi^2) - 
 (21*CHbox*MW2*A0i[aa0, MW2])/(8*(MH2 - MW2)*Pi^2) + 
 (CHbox*MT2*MW2*A0i[aa0, MW2])/(MH2*(MH2 - MW2)*Pi^2) - 
 (CHD*MT2*MW2*A0i[aa0, MW2])/(4*MH2*(MH2 - MW2)*Pi^2) + 
 (2*CHbox*MW2^2*A0i[aa0, MW2])/(MH2*(MH2 - MW2)*Pi^2) - 
 (CHD*MW2^2*A0i[aa0, MW2])/(2*MH2*(MH2 - MW2)*Pi^2) - 
 (7*CHD*MH2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^2*SW2) + 
 (CHD*MT2*A0i[aa0, MW2])/(4*(MH2 - MW2)*Pi^2*SW2) + 
 (27*CHD*MW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^2*SW2) + 
 (2*CHD*MH2*MW2^2*A0i[aa0, MW2])/((MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (2*CHD*MW2^3*A0i[aa0, MW2])/((MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (37*CHD*MH2*MW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^2*SW2) - 
 (CHD*MT2*MW2*A0i[aa0, MW2])/(4*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (3*CHD*MW2^2*A0i[aa0, MW2])/(4*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (CHbox*A0i[aa0, MZ2])/(2*Pi^2) + (4*CHbox*MW2*A0i[aa0, MZ2])/(9*MH2*Pi^2) - 
 (8*CHbox*MW2^2*A0i[aa0, MZ2])/(9*MH2*MZ2*Pi^2) - 
 (5*CHbox*MZ2*A0i[aa0, MZ2])/(9*MH2*Pi^2) - (5*CHD*A0i[aa0, MZ2])/
  (32*Pi^2*SW2) - (5*CHD*MW2*A0i[aa0, MZ2])/(36*MH2*Pi^2*SW2) - 
 (3*CHD*MW2^2*A0i[aa0, MZ2])/(8*MZ2^2*Pi^2*SW2) + 
 (2*CHD*MW2^3*A0i[aa0, MZ2])/(9*MH2*MZ2^2*Pi^2*SW2) + 
 (5*CHD*MW2*A0i[aa0, MZ2])/(8*MZ2*Pi^2*SW2) - (2*CHD*MW2^2*A0i[aa0, MZ2])/
  (9*MH2*MZ2*Pi^2*SW2) + (5*CHD*MZ2*A0i[aa0, MZ2])/(36*MH2*Pi^2*SW2) - 
 (CHbox*MT2*B0i[bb0, MH2, MT2, MT2])/Pi^2 + (CHD*MT2*B0i[bb0, MH2, MT2, MT2])/
  (4*Pi^2) - (CHbox*MT2^2*B0i[bb0, MH2, MT2, MT2])/(MH2*Pi^2) + 
 (CHD*MT2^2*B0i[bb0, MH2, MT2, MT2])/(4*MH2*Pi^2) - 
 (2*CHbox*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(MH2*Pi^2) + 
 (CHD*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(2*MH2*Pi^2) - 
 (CHbox*MH2*B0i[bb0, MH2, MW2, MW2])/(4*Pi^2) + 
 (CHD*MH2*B0i[bb0, MH2, MW2, MW2])/(16*Pi^2) + 
 (CHbox*MT2*B0i[bb0, MH2, MW2, MW2])/(2*Pi^2) - 
 (CHD*MT2*B0i[bb0, MH2, MW2, MW2])/(8*Pi^2) + 
 (CHbox*MW2*B0i[bb0, MH2, MW2, MW2])/(2*Pi^2) - 
 (CHD*MW2*B0i[bb0, MH2, MW2, MW2])/(8*Pi^2) + 
 (CHbox*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) - 
 (CHD*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(4*MH2*Pi^2) + 
 (2*CHbox*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) - 
 (CHD*MW2^2*B0i[bb0, MH2, MW2, MW2])/(2*MH2*Pi^2) - 
 (CHbox*MH2*B0i[bb0, MH2, MZ2, MZ2])/(8*Pi^2) - 
 (CHD*MH2*B0i[bb0, MH2, MZ2, MZ2])/(32*Pi^2) + 
 (8*CHbox*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
 (2*CHD*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
 (CHbox*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(4*Pi^2) + 
 (CHD*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(16*Pi^2) - 
 (4*CHbox*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
 (5*CHbox*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) - 
 (5*CHD*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(36*MH2*Pi^2) - 
 (2*CHD*MW2^3*B0i[bb0, MW2, 0, MW2])/(MZ2^2*Pi^2*SW2) + 
 (3*CHD*MW2^2*B0i[bb0, MW2, 0, MW2])/(2*MZ2*Pi^2*SW2) + 
 (9*CH*MH2*VMU^2*B0i[dbb0, MH2, MH2, MH2])/(8*Pi^2) - 
 (3*CHbox*MH2*MT2*B0i[dbb0, MH2, MT2, MT2])/(2*Pi^2) + 
 (3*CHD*MH2*MT2*B0i[dbb0, MH2, MT2, MT2])/(8*Pi^2) + 
 (6*CHbox*MT2^2*B0i[dbb0, MH2, MT2, MT2])/Pi^2 - 
 (3*CHD*MT2^2*B0i[dbb0, MH2, MT2, MT2])/(2*Pi^2) - 
 (CHbox*MH2^2*B0i[dbb0, MH2, MW2, MW2])/(4*Pi^2) + 
 (CHD*MH2^2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2) + 
 (CHbox*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/Pi^2 - 
 (CHD*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/(4*Pi^2) - 
 (3*CHbox*MW2^2*B0i[dbb0, MH2, MW2, MW2])/Pi^2 + 
 (3*CHD*MW2^2*B0i[dbb0, MH2, MW2, MW2])/(4*Pi^2) - 
 (CHbox*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/(8*Pi^2) + 
 (CHbox*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^2) - 
 (3*CHbox*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^2) + 
 (8*CHbox*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) + 
 (2*CHD*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
 (4*CHbox*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
 (8*CHbox*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) - 
 (2*CHD*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) + 
 (CHbox*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*Pi^2) - 
 (CHD*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(72*Pi^2) + 
 (4*CHbox*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) - 
 (5*CHbox*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) + 
 (5*CHD*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*MH2*Pi^2) + 
 CHB*(MW2/(8*Pi^2) + MW2^3/(9*MZ2^2*Pi^2) - MW2^2/(6*MZ2*Pi^2) - 
   (5*MZ2)/(72*Pi^2) + (SW2*A0i[aa0, MH2])/(2*Pi^2) - 
   (7*SW2*A0i[aa0, MZ2])/(12*Pi^2) + (4*MW2*SW2*A0i[aa0, MZ2])/(9*MH2*Pi^2) + 
   (2*MW2^2*SW2*A0i[aa0, MZ2])/(3*MZ2^2*Pi^2) - (MW2*SW2*A0i[aa0, MZ2])/
    (3*MZ2*Pi^2) - (8*MW2^2*SW2*A0i[aa0, MZ2])/(9*MH2*MZ2*Pi^2) - 
   (5*MZ2*SW2*A0i[aa0, MZ2])/(9*MH2*Pi^2) - (MH2*SW2*B0i[bb0, 0, MH2, MZ2])/
    (2*Pi^2) + (MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(2*Pi^2) + 
   (8*MW2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(2*Pi^2) - 
   (4*MW2*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (5*MZ2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) - 
   (3*MH2*MW2*B0i[dbb0, MH2, MZ2, MZ2])/(4*Pi^2) + 
   (3*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(4*Pi^2) + 
   (3*MW2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^2) - 
   (3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^2) + 
   (MH2*MW2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) + 
   (8*MW2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
   (2*MH2*MW2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ2*Pi^2) + 
   (MH2*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
   (4*MW2*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
   (8*MW2^2*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*Pi^2) + 
   (4*MW2*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) - 
   (5*MZ2^3*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2)) + 
 (CHbox*MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) - 
 (CHD*MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*Pi^2) + 
 (CHbox*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) - 
 (CHD*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*Pi^2) - 
 (CHbox*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) + 
 (CHD*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*Pi^2) + 
 (CHbox*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) - 
 (CHD*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*MH2*Pi^2) + 
 (CHbox*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/Pi^2 - 
 (CHD*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*Pi^2) + 
 (CHbox*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) - 
 (CHD*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*MH2*Pi^2) - 
 (2*CHbox*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) + 
 (CHD*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*MH2*Pi^2) + 
 CHW*((-59*MT2*MW2)/(72*(MT2 - MW2)*Pi^2) + 
   (23*MW2^2)/(72*(MT2 - MW2)*Pi^2) - 
   (MT2*MW2^3)/(9*(MT2 - MW2)*MZ2^2*Pi^2) + 
   MW2^4/(9*(MT2 - MW2)*MZ2^2*Pi^2) + (MT2*MW2^2)/(18*(MT2 - MW2)*MZ2*Pi^2) - 
   MW2^3/(18*(MT2 - MW2)*MZ2*Pi^2) - (SW2*A0i[aa0, MH2])/(2*Pi^2) + 
   (MT2*MW2*A0i[aa0, MT2])/(2*(MT2 - MW2)^2*Pi^2) - 
   (MT2^2*MW2*A0i[aa0, MT2])/(MH2*(MT2 - MW2)^2*Pi^2) - 
   (MW2^2*A0i[aa0, MT2])/((MT2 - MW2)^2*Pi^2) - (MT2*MW2^2*A0i[aa0, MT2])/
    (MH2*(MT2 - MW2)^2*Pi^2) + (2*MW2^3*A0i[aa0, MT2])/
    (MH2*(MT2 - MW2)^2*Pi^2) + (MT2^2*MW2*A0i[aa0, MW2])/
    (MH2*(MT2 - MW2)^2*Pi^2) + (MW2^2*A0i[aa0, MW2])/(2*(MT2 - MW2)^2*Pi^2) + 
   (MT2*MW2^2*A0i[aa0, MW2])/(MH2*(MT2 - MW2)^2*Pi^2) - 
   (2*MW2^3*A0i[aa0, MW2])/(MH2*(MT2 - MW2)^2*Pi^2) + 
   A0i[aa0, MZ2]/(2*Pi^2) - (5*MW2*A0i[aa0, MZ2])/(9*MH2*Pi^2) + 
   (2*MW2^3*A0i[aa0, MZ2])/(3*MZ2^3*Pi^2) - (MW2^2*A0i[aa0, MZ2])/
    (3*MZ2^2*Pi^2) - (8*MW2^3*A0i[aa0, MZ2])/(9*MH2*MZ2^2*Pi^2) - 
   (7*MW2*A0i[aa0, MZ2])/(12*MZ2*Pi^2) + (4*MW2^2*A0i[aa0, MZ2])/
    (9*MH2*MZ2*Pi^2) + (MH2*B0i[bb0, 0, MH2, MZ2])/(2*Pi^2) + 
   (MW2*B0i[bb0, 0, MH2, MZ2])/(2*Pi^2) - (MH2*MW2*B0i[bb0, 0, MH2, MZ2])/
    (2*MZ2*Pi^2) - (MZ2*B0i[bb0, 0, MH2, MZ2])/(2*Pi^2) + 
   (MW2*B0i[bb0, MH2, MW2, MW2])/Pi^2 + (MT2*MW2*B0i[bb0, MH2, MW2, MW2])/
    (MH2*Pi^2) + (2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) + 
   (8*CW2*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (CW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(2*Pi^2) - 
   (4*CW2*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (5*CW2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (3*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/(2*Pi^2) - 
   (3*MW2^2*B0i[dbb0, MH2, MW2, MW2])/Pi^2 + 
   (3*MH2*MW2*B0i[dbb0, MH2, MZ2, MZ2])/(4*Pi^2) - 
   (3*MW2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^2) + 
   (MH2*MW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
   (4*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2) - 
   (8*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) - 
   (2*MH2*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ2^2*Pi^2) + 
   (MH2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ2*Pi^2) + 
   (8*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ2*Pi^2) + 
   (MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*Pi^2) + 
   (4*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) - 
   (5*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*Pi^2) + 
   (MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) + 
   (MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/Pi^2 + 
   (MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) - 
   (2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2)) + 
 (CHbox*MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*Pi^2) - 
 (CHD*MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(36*Pi^2) - 
 (2*CHbox*MH2*MW2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*MZ2*Pi^2) + 
 (CHbox*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*Pi^2) - 
 (CHD*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*Pi^2) + 
 CHWB*((-133*MW2^2)/(24*MW*MZ*Pi^2*SW) + MW2^4/(9*MW*MZ*MZ2^2*Pi^2*SW) + 
   (187*MW2^3)/(24*MW*MZ*MZ2*Pi^2*SW) + (23*MW2*MZ2)/(36*MW*MZ*Pi^2*SW) - 
   (MW2^2*SW2)/(24*MW*MZ*Pi^2*SW) + (MW2*MZ2*SW2)/(24*MW*MZ*Pi^2*SW) + 
   (MW2*SW2*A0i[aa0, MH2])/(2*MW*MZ*Pi^2*SW) - (MZ2*SW2*A0i[aa0, MH2])/
    (4*MW*MZ*Pi^2*SW) + (8*CW2*MW2*A0i[aa0, MW2])/(MW*MZ*Pi^2*SW) - 
   (5*CW2*MZ2*A0i[aa0, MW2])/(MW*MZ*Pi^2*SW) - (5*MW2*SW2*A0i[aa0, MZ2])/
    (9*MW*MZ*Pi^2*SW) - (4*MW2^2*SW2*A0i[aa0, MZ2])/(9*MH2*MW*MZ*Pi^2*SW) + 
   (2*MW2^3*SW2*A0i[aa0, MZ2])/(3*MW*MZ*MZ2^2*Pi^2*SW) - 
   (13*MW2^2*SW2*A0i[aa0, MZ2])/(36*MW*MZ*MZ2*Pi^2*SW) - 
   (8*MW2^3*SW2*A0i[aa0, MZ2])/(9*MH2*MW*MZ*MZ2*Pi^2*SW) + 
   (MZ2*SW2*A0i[aa0, MZ2])/(4*MW*MZ*Pi^2*SW) - (MW2*MZ2*SW2*A0i[aa0, MZ2])/
    (3*MH2*MW*MZ*Pi^2*SW) - (MW2*SW2^2*A0i[aa0, MZ2])/(36*MW*MZ*Pi^2*SW) - 
   (3*MH2*MW2*B0i[bb0, 0, MH2, MZ2])/(4*MW*MZ*Pi^2*SW) - 
   (MW2^2*B0i[bb0, 0, MH2, MZ2])/(2*MW*MZ*Pi^2*SW) + 
   (MH2*MW2^2*B0i[bb0, 0, MH2, MZ2])/(2*MW*MZ*MZ2*Pi^2*SW) + 
   (MH2*MZ2*B0i[bb0, 0, MH2, MZ2])/(4*MW*MZ*Pi^2*SW) + 
   (3*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(4*MW*MZ*Pi^2*SW) - 
   (MZ2^2*B0i[bb0, 0, MH2, MZ2])/(4*MW*MZ*Pi^2*SW) + 
   (8*MW2^3*SW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW*MZ*Pi^2*SW) + 
   (MW2*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(2*MW*MZ*Pi^2*SW) + 
   (4*MW2^2*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW*MZ*Pi^2*SW) + 
   (MW2*MZ2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*MW*MZ*Pi^2*SW) + 
   (5*MW2^2*B0i[bb0, MW2, 0, MW2])/(MW*MZ*Pi^2*SW) - 
   (8*MW2^3*B0i[bb0, MW2, 0, MW2])/(MW*MZ*MZ2*Pi^2*SW) + 
   (3*MH2*MW2*MZ2*SW2*B0i[dbb0, MH2, MZ2, MZ2])/(4*MW*MZ*Pi^2*SW) - 
   (3*MW2*MZ2^2*SW2*B0i[dbb0, MH2, MZ2, MZ2])/(2*MW*MZ*Pi^2*SW) + 
   (8*MW2^3*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MW*MZ*Pi^2*SW) + 
   (4*MW2^2*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MW*MZ*Pi^2*SW) - 
   (8*MW2^3*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*MW*MZ*Pi^2*SW) - 
   (MW2*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(6*MW*MZ*Pi^2*SW) - 
   (4*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
    (9*MH2*MW*MZ*Pi^2*SW) - (MW2*MZ2^3*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
    (3*MH2*MW*MZ*Pi^2*SW) + (2*MH2*MW2^2*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, 
      MZ2])/(9*MW*MZ*Pi^2*SW) + 
   (MH2*MW2*MZ2*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MW*MZ*Pi^2*SW) + 
   (2*CW2*MH2*MW2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*MW*MZ*Pi^2*SW) - 
   (5*CW2*MH2*MW2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MW*MZ*Pi^2*SW) + 
   (CW2*MH2*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MW*MZ*Pi^2*SW)) + 
 (CHbox*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2) - 
 (CHD*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(4*MH2*Pi^2) - 
 (CHbox*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(2*Pi^2) + 
 (CHD*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(8*Pi^2) + 
 (CHbox*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2) - 
 (CHD*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(4*MH2*Pi^2) - 
 (2*CHbox*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2) + 
 (CHD*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(2*MH2*Pi^2) + 
 (-1/8*MH2/Pi^2 - A0i[aa0, MH2]/(4*Pi^2))*C1qd[3, 3, 3, 3] + 
 ((7*MH2*MT*B0i[bb0, MH2, MT2, MT2])/(16*MBbar*Pi^2) - 
   (7*MT*MT2*B0i[bb0, MH2, MT2, MT2])/(4*MBbar*Pi^2))*C1quqd[3, 3, 3, 3] + 
 (-1/6*MH2/Pi^2 - A0i[aa0, MH2]/(3*Pi^2))*C8qd[3, 3, 3, 3] + 
 ((MH2*MT*B0i[bb0, MH2, MT2, MT2])/(12*MBbar*Pi^2) - 
   (MT*MT2*B0i[bb0, MH2, MT2, MT2])/(3*MBbar*Pi^2))*C8quqd[3, 3, 3, 3] + 
 ((-2*Sqrt[2]*MW2*MZ*SW2)/(3*MBbar*Pi^2*SW) + 
   (MZ*MZ2*SW2)/(3*Sqrt[2]*MBbar*Pi^2*SW) + (MZ*SW2*A0i[aa0, MZ2])/
    (6*Sqrt[2]*MBbar*Pi^2*SW) + (MW2*MZ*SW2*A0i[aa0, MZ2])/
    (3*Sqrt[2]*MBbar*MZ2*Pi^2*SW) - (MZ*SW2^2*A0i[aa0, MZ2])/
    (3*Sqrt[2]*MBbar*Pi^2*SW) + 
   (2*Sqrt[2]*MW2*MZ*SW2*B0i[bb0, MH2, MZ2, MZ2])/(3*MBbar*Pi^2*SW) - 
   (MZ*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(3*Sqrt[2]*MBbar*Pi^2*SW) + 
   (MW2*MZ*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
    (3*Sqrt[2]*MBbar*Pi^2*SW) + 
   (MZ*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
    (6*Sqrt[2]*MBbar*Pi^2*SW) - 
   (MZ*MZ2^2*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
    (3*Sqrt[2]*MBbar*Pi^2*SW))*CdB[3, 3] + (MH2*MT2*VMU*CdH[3, 3])/
  (32*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2) - (5*MT2^2*VMU*CdH[3, 3])/
  (32*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2) - (MH2*MW2*VMU*CdH[3, 3])/
  (32*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2) + (347*MT2*MW2*VMU*CdH[3, 3])/
  (288*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2) - (31*MW2^2*VMU*CdH[3, 3])/
  (36*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2) - (71*MT2*MW2^2*VMU*CdH[3, 3])/
  (36*Sqrt[2]*MBbar*(MT2 - MW2)*MZ2*Pi^2) + (71*MW2^3*VMU*CdH[3, 3])/
  (36*Sqrt[2]*MBbar*(MT2 - MW2)*MZ2*Pi^2) - (11*MT2*MZ2*VMU*CdH[3, 3])/
  (144*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2) + (11*MW2*MZ2*VMU*CdH[3, 3])/
  (144*Sqrt[2]*MBbar*(MT2 - MW2)*Pi^2) - (Sqrt[3/2]*MH2*MT2*VMU*CdH[3, 3])/
  (16*MBbar*(MT2 - MW2)*Pi) + (Sqrt[3/2]*MH2*MW2*VMU*CdH[3, 3])/
  (16*MBbar*(MT2 - MW2)*Pi) + (9*MH2*VMU*A0i[aa0, MH2]*CdH[3, 3])/
  (16*Sqrt[2]*MBbar*(MH2 - MW2)*Pi^2) - (3*MW2*VMU*A0i[aa0, MH2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*(MH2 - MW2)*Pi^2) + (11*MT2^2*VMU*A0i[aa0, MT2]*CdH[3, 3])/
  (16*Sqrt[2]*MBbar*(MT2 - MW2)^2*Pi^2) - (MT2^3*VMU*A0i[aa0, MT2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*(MT2 - MW2)^2*Pi^2) - 
 (11*MT2*MW2*VMU*A0i[aa0, MT2]*CdH[3, 3])/(8*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   Pi^2) + (7*MW2^2*VMU*A0i[aa0, MT2]*CdH[3, 3])/
  (8*Sqrt[2]*MBbar*(MT2 - MW2)^2*Pi^2) + 
 (3*MT2*MW2^2*VMU*A0i[aa0, MT2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*MH2*(MT2 - MW2)^2*
   Pi^2) - (MW2^3*VMU*A0i[aa0, MT2]*CdH[3, 3])/
  (Sqrt[2]*MBbar*MH2*(MT2 - MW2)^2*Pi^2) + 
 (MT2^3*MW2*VMU*A0i[aa0, MW2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*MH2*(MT2 - MW2)^2*
   (-MH2 + MW2)*Pi^2) - (3*MT2*MW2^3*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*MH2*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^2) + 
 (MW2^4*VMU*A0i[aa0, MW2]*CdH[3, 3])/(Sqrt[2]*MBbar*MH2*(MT2 - MW2)^2*
   (-MH2 + MW2)*Pi^2) - (MH2*MT2^2*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (8*Sqrt[2]*MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^2*SW2) - 
 (MT2^3*VMU*A0i[aa0, MW2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   (-MH2 + MW2)*Pi^2*SW2) + (7*MH2*MT2*MW2*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (16*Sqrt[2]*MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^2*SW2) - 
 (MT2^2*MW2*VMU*A0i[aa0, MW2]*CdH[3, 3])/(16*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   (-MH2 + MW2)*Pi^2*SW2) - (MH2*MW2^2*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (8*Sqrt[2]*MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^2*SW2) + 
 (23*MT2*MW2^2*VMU*A0i[aa0, MW2]*CdH[3, 3])/(16*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   (-MH2 + MW2)*Pi^2*SW2) - (17*MW2^3*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (16*Sqrt[2]*MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^2*SW2) - 
 (Sqrt[2]*MH2*MT2^2*MW2^2*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) + 
 (2*Sqrt[2]*MH2*MT2*MW2^3*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) + 
 (Sqrt[2]*MT2^2*MW2^3*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) - 
 (Sqrt[2]*MH2*MW2^4*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) - 
 (2*Sqrt[2]*MT2*MW2^4*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) + 
 (Sqrt[2]*MW2^5*VMU*A0i[aa0, MW2]*CdH[3, 3])/(MBbar*(MT2 - MW2)^2*
   (-MH2 + MW2)*MZ2^2*Pi^2*SW2) + 
 (37*MH2*MT2^2*MW2*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (16*Sqrt[2]*MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*Pi^2*SW2) + 
 (MT2^3*MW2*VMU*A0i[aa0, MW2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   (-MH2 + MW2)*MZ2*Pi^2*SW2) - (77*MH2*MT2*MW2^2*VMU*A0i[aa0, MW2]*
   CdH[3, 3])/(16*Sqrt[2]*MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*Pi^2*SW2) - 
 (17*MT2^2*MW2^2*VMU*A0i[aa0, MW2]*CdH[3, 3])/(8*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   (-MH2 + MW2)*MZ2*Pi^2*SW2) + (37*MH2*MW2^3*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (16*Sqrt[2]*MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*Pi^2*SW2) + 
 (47*MT2*MW2^3*VMU*A0i[aa0, MW2]*CdH[3, 3])/(16*Sqrt[2]*MBbar*(MT2 - MW2)^2*
   (-MH2 + MW2)*MZ2*Pi^2*SW2) - (9*MW2^4*VMU*A0i[aa0, MW2]*CdH[3, 3])/
  (8*Sqrt[2]*MBbar*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*Pi^2*SW2) - 
 (17*VMU*A0i[aa0, MZ2]*CdH[3, 3])/(48*Sqrt[2]*MBbar*Pi^2*SW2) - 
 (MW2*VMU*A0i[aa0, MZ2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*MH2*Pi^2*SW2) + 
 (MW2^3*VMU*A0i[aa0, MZ2]*CdH[3, 3])/(6*Sqrt[2]*MBbar*MZ2^3*Pi^2*SW2) - 
 (MW2^2*VMU*A0i[aa0, MZ2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*MZ2^2*Pi^2*SW2) - 
 (2*Sqrt[2]*MW2^3*VMU*A0i[aa0, MZ2]*CdH[3, 3])/(9*MBbar*MH2*MZ2^2*Pi^2*SW2) + 
 (5*MW2*VMU*A0i[aa0, MZ2]*CdH[3, 3])/(8*Sqrt[2]*MBbar*MZ2*Pi^2*SW2) + 
 (Sqrt[2]*MW2^2*VMU*A0i[aa0, MZ2]*CdH[3, 3])/(3*MBbar*MH2*MZ2*Pi^2*SW2) + 
 (5*MZ2*VMU*A0i[aa0, MZ2]*CdH[3, 3])/(18*Sqrt[2]*MBbar*MH2*Pi^2*SW2) + 
 (MT2*VMU*B0i[bb0, MH2, MT2, MT2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*Pi^2) + 
 (MT2^2*VMU*B0i[bb0, MH2, MT2, MT2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MT2*MW2*VMU*B0i[bb0, MH2, MT2, MT2]*CdH[3, 3])/(Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MH2*VMU*B0i[bb0, MH2, MW2, MW2]*CdH[3, 3])/(8*Sqrt[2]*MBbar*Pi^2) - 
 (MT2*VMU*B0i[bb0, MH2, MW2, MW2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2) - 
 (MW2*VMU*B0i[bb0, MH2, MW2, MW2]*CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2) - 
 (MT2*MW2*VMU*B0i[bb0, MH2, MW2, MW2]*CdH[3, 3])/(2*Sqrt[2]*MBbar*MH2*Pi^2) - 
 (MW2^2*VMU*B0i[bb0, MH2, MW2, MW2]*CdH[3, 3])/(Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MH2*VMU*B0i[bb0, MH2, MZ2, MZ2]*CdH[3, 3])/(16*Sqrt[2]*MBbar*Pi^2) - 
 (2*Sqrt[2]*MW2^2*VMU*B0i[bb0, MH2, MZ2, MZ2]*CdH[3, 3])/(9*MBbar*MH2*Pi^2) - 
 (MZ2*VMU*B0i[bb0, MH2, MZ2, MZ2]*CdH[3, 3])/(8*Sqrt[2]*MBbar*Pi^2) + 
 (Sqrt[2]*MW2*MZ2*VMU*B0i[bb0, MH2, MZ2, MZ2]*CdH[3, 3])/(9*MBbar*MH2*Pi^2) - 
 (5*MZ2^2*VMU*B0i[bb0, MH2, MZ2, MZ2]*CdH[3, 3])/
  (18*Sqrt[2]*MBbar*MH2*Pi^2) + (Sqrt[2]*CW2*MW2*VMU*B0i[bb0, MW2, 0, MW2]*
   CdH[3, 3])/(MBbar*Pi^2) - (CW2*MZ2*VMU*B0i[bb0, MW2, 0, MW2]*CdH[3, 3])/
  (Sqrt[2]*MBbar*Pi^2) + (3*MH2*MT2*VMU*B0i[dbb0, MH2, MT2, MT2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*Pi^2) - (3*MT2^2*VMU*B0i[dbb0, MH2, MT2, MT2]*CdH[3, 3])/
  (Sqrt[2]*MBbar*Pi^2) + (MH2^2*VMU*B0i[dbb0, MH2, MW2, MW2]*CdH[3, 3])/
  (8*Sqrt[2]*MBbar*Pi^2) - (MH2*MW2*VMU*B0i[dbb0, MH2, MW2, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*Pi^2) + (3*MW2^2*VMU*B0i[dbb0, MH2, MW2, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*Pi^2) + (MH2^2*VMU*B0i[dbb0, MH2, MZ2, MZ2]*CdH[3, 3])/
  (16*Sqrt[2]*MBbar*Pi^2) - (MH2*MZ2*VMU*B0i[dbb0, MH2, MZ2, MZ2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*Pi^2) + (3*MZ2^2*VMU*B0i[dbb0, MH2, MZ2, MZ2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*Pi^2) - 
 (2*Sqrt[2]*MW2^2*VMU*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CdH[3, 3])/
  (9*MBbar*Pi^2) + (Sqrt[2]*MW2*MZ2*VMU*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*
   CdH[3, 3])/(9*MBbar*Pi^2) + 
 (2*Sqrt[2]*MW2^2*MZ2*VMU*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CdH[3, 3])/
  (9*MBbar*MH2*Pi^2) - (MZ2^2*VMU*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CdH[3, 3])/
  (36*Sqrt[2]*MBbar*Pi^2) - 
 (Sqrt[2]*MW2*MZ2^2*VMU*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CdH[3, 3])/
  (9*MBbar*MH2*Pi^2) + (5*MZ2^3*VMU*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*
   CdH[3, 3])/(18*Sqrt[2]*MBbar*MH2*Pi^2) - 
 (MH2*MT2*VMU*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*Pi^2) - (MT2^2*VMU*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*
   CdH[3, 3])/(4*Sqrt[2]*MBbar*Pi^2) + 
 (MT2*MW2*VMU*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*Pi^2) - (MT2^2*MW2*VMU*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*
   CdH[3, 3])/(2*Sqrt[2]*MBbar*MH2*Pi^2) - 
 (MW2^2*VMU*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CdH[3, 3])/
  (2*Sqrt[2]*MBbar*Pi^2) - (MT2*MW2^2*VMU*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*
   CdH[3, 3])/(2*Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MW2^3*VMU*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CdH[3, 3])/
  (Sqrt[2]*MBbar*MH2*Pi^2) - (MH2*MW2*VMU*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*
   CdH[3, 3])/(9*Sqrt[2]*MBbar*Pi^2) + 
 (Sqrt[2]*MH2*MW2^2*VMU*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CdH[3, 3])/
  (9*MBbar*MZ2*Pi^2) - (MH2*MZ2*VMU*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CdH[3, 3])/
  (9*Sqrt[2]*MBbar*Pi^2) - (MT2^3*VMU*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*
   CdH[3, 3])/(2*Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MT2*MW2*VMU*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CdH[3, 3])/
  (4*Sqrt[2]*MBbar*Pi^2) - (MT2^2*MW2*VMU*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*
   CdH[3, 3])/(2*Sqrt[2]*MBbar*MH2*Pi^2) + 
 (MT2*MW2^2*VMU*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CdH[3, 3])/
  (Sqrt[2]*MBbar*MH2*Pi^2) + (-((Sqrt[2]*MT2*MW2)/(MBbar*MW*Pi^2)) - 
   (5*Sqrt[2]*MW2^2)/(3*MBbar*MW*Pi^2) + 
   (MW2*MZ2)/(3*Sqrt[2]*MBbar*MW*Pi^2) + (MT2*MW2*A0i[aa0, MT2])/
    (2*Sqrt[2]*MBbar*MW*(MT2 - MW2)*Pi^2) + (MW2^2*A0i[aa0, MT2])/
    (Sqrt[2]*MBbar*MW*(MT2 - MW2)*Pi^2) - (MT2*MW2*A0i[aa0, MW2])/
    (2*Sqrt[2]*MBbar*MW*(MT2 - MW2)*Pi^2) - (MW2^2*A0i[aa0, MW2])/
    (Sqrt[2]*MBbar*MW*(MT2 - MW2)*Pi^2) + (Sqrt[2]*CW2*MW2*A0i[aa0, MZ2])/
    (3*MBbar*MW*Pi^2) - (CW2*MZ2*A0i[aa0, MZ2])/(6*Sqrt[2]*MBbar*MW*Pi^2) + 
   (3*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(2*Sqrt[2]*MBbar*MW*Pi^2) + 
   (MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(Sqrt[2]*MBbar*MW*Pi^2) + 
   (Sqrt[2]*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MBbar*MW*Pi^2) + 
   (2*Sqrt[2]*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/(3*MBbar*MW*Pi^2) - 
   (MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(3*Sqrt[2]*MBbar*MW*Pi^2) + 
   (Sqrt[2]*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MBbar*MW*Pi^2) - 
   (MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(6*Sqrt[2]*MBbar*MW*Pi^2) + 
   (MH2*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
    (2*Sqrt[2]*MBbar*MW*Pi^2) + 
   (MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(Sqrt[2]*MBbar*MW*Pi^2) + 
   (MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(Sqrt[2]*MBbar*MW*Pi^2) + 
   (MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(Sqrt[2]*MBbar*MW*Pi^2) + 
   (3*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (2*Sqrt[2]*MBbar*MW*Pi^2) + 
   (3*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (2*Sqrt[2]*MBbar*MW*Pi^2))*CdW[3, 3] + 
 (-1/12*MW2/Pi^2 - (5*MZ2)/(12*Pi^2) - (2*MW2*A0i[aa0, MZ2])/(3*MH2*Pi^2) + 
   (MW2*A0i[aa0, MZ2])/(2*MZ2*Pi^2) + (2*MZ2*A0i[aa0, MZ2])/(3*MH2*Pi^2) - 
   (MH2*B0i[bb0, MH2, MZ2, MZ2])/(8*Pi^2) + (MZ2*B0i[bb0, MH2, MZ2, MZ2])/
    (4*Pi^2) - (2*MZ2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (2*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*Pi^2) - 
   (MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(6*Pi^2) - 
   (2*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) - 
   (MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(6*Pi^2) - 
   (MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(12*Pi^2))*CHd[3, 3] + 
 ((-3*A0i[aa0, MW2])/(8*Pi^2) + (3*CW2*A0i[aa0, MZ2])/(8*Pi^2))*CHl1[1, 1] + 
 ((-3*A0i[aa0, MW2])/(8*Pi^2) + (3*CW2*A0i[aa0, MZ2])/(8*Pi^2))*CHl1[2, 2] - 
 (5*MH2*CHl3[1, 1])/(8*Pi^2) + (3*MT2*CHl3[1, 1])/(16*Pi^2) - 
 (11*MW2*CHl3[1, 1])/(4*Pi^2) + (4*MW2^2*CHl3[1, 1])/(MZ2*Pi^2) - 
 (MZ2*CHl3[1, 1])/(16*Pi^2) + (Sqrt[3]*MH2*CHl3[1, 1])/(8*Pi) + 
 (3*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(8*(MH2 - MW2)*Pi^2) + 
 (5*A0i[aa0, MT2]*CHl3[1, 1])/(8*Pi^2) - (MT2*A0i[aa0, MT2]*CHl3[1, 1])/
  (MH2*Pi^2) - (2*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(MH2*Pi^2) - 
 (MT2*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(MH2*(MH2 - MW2)*Pi^2) - 
 (2*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(MH2*(MH2 - MW2)*Pi^2) - 
 (19*MH2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(MH2 - MW2)*Pi^2*SW2) + 
 (MT2*A0i[aa0, MW2]*CHl3[1, 1])/((MH2 - MW2)*Pi^2*SW2) + 
 (4*MW2*A0i[aa0, MW2]*CHl3[1, 1])/((MH2 - MW2)*Pi^2*SW2) - 
 (4*MH2*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/((MH2 - MW2)*MZ2^2*Pi^2*SW2) + 
 (4*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/((MH2 - MW2)*MZ2^2*Pi^2*SW2) + 
 (27*MH2*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(4*(MH2 - MW2)*MZ2*Pi^2*SW2) - 
 (MT2*MW2*A0i[aa0, MW2]*CHl3[1, 1])/((MH2 - MW2)*MZ2*Pi^2*SW2) - 
 (67*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^2*SW2) - 
 (MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(MH2*Pi^2*SW2) + 
 (3*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(8*MZ2^2*Pi^2*SW2) - 
 (8*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(9*MH2*MZ2^2*Pi^2*SW2) - 
 (3*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(4*MZ2*Pi^2*SW2) + 
 (4*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(3*MH2*MZ2*Pi^2*SW2) + 
 (5*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(9*MH2*Pi^2*SW2) + 
 (MT2*B0i[bb0, MH2, MT2, MT2]*CHl3[1, 1])/(4*Pi^2) + 
 (MT2^2*B0i[bb0, MH2, MT2, MT2]*CHl3[1, 1])/(MH2*Pi^2) + 
 (2*MT2*MW2*B0i[bb0, MH2, MT2, MT2]*CHl3[1, 1])/(MH2*Pi^2) - 
 (MT2*B0i[bb0, MH2, MW2, MW2]*CHl3[1, 1])/(2*Pi^2) - 
 (MT2*MW2*B0i[bb0, MH2, MW2, MW2]*CHl3[1, 1])/(MH2*Pi^2) - 
 (2*MW2^2*B0i[bb0, MH2, MW2, MW2]*CHl3[1, 1])/(MH2*Pi^2) - 
 (8*MW2^2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[1, 1])/(9*MH2*Pi^2) + 
 (4*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[1, 1])/(9*MH2*Pi^2) - 
 (5*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[1, 1])/(9*MH2*Pi^2) - 
 (4*CW2*MW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/Pi^2 + 
 (2*CW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/Pi^2 + 
 (3*MH2*MT2*B0i[dbb0, MH2, MT2, MT2]*CHl3[1, 1])/(4*Pi^2) - 
 (3*MT2^2*B0i[dbb0, MH2, MT2, MT2]*CHl3[1, 1])/Pi^2 + 
 (MH2^2*B0i[dbb0, MH2, MW2, MW2]*CHl3[1, 1])/(8*Pi^2) - 
 (MH2*MW2*B0i[dbb0, MH2, MW2, MW2]*CHl3[1, 1])/(2*Pi^2) + 
 (3*MW2^2*B0i[dbb0, MH2, MW2, MW2]*CHl3[1, 1])/(2*Pi^2) + 
 (MH2^2*B0i[dbb0, MH2, MZ2, MZ2]*CHl3[1, 1])/(16*Pi^2) - 
 (MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2]*CHl3[1, 1])/(4*Pi^2) + 
 (3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2]*CHl3[1, 1])/(4*Pi^2) - 
 (8*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[1, 1])/(9*Pi^2) + 
 (4*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[1, 1])/(9*Pi^2) + 
 (8*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[1, 1])/(9*MH2*Pi^2) - 
 (MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[1, 1])/(18*Pi^2) - 
 (4*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[1, 1])/(9*MH2*Pi^2) + 
 (5*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[1, 1])/(9*MH2*Pi^2) - 
 (MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[1, 1])/(2*Pi^2) - 
 (MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[1, 1])/(2*Pi^2) + 
 (MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[1, 1])/(2*Pi^2) - 
 (MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[1, 1])/(MH2*Pi^2) - 
 (MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[1, 1])/Pi^2 - 
 (MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[1, 1])/(MH2*Pi^2) + 
 (2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[1, 1])/(MH2*Pi^2) - 
 (MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(9*Pi^2) + 
 (2*MH2*MW2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(9*MZ2*Pi^2) - 
 (MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(9*Pi^2) - 
 (MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHl3[1, 1])/(MH2*Pi^2) + 
 (MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHl3[1, 1])/(2*Pi^2) - 
 (MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHl3[1, 1])/(MH2*Pi^2) + 
 (2*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHl3[1, 1])/(MH2*Pi^2) - 
 (5*MH2*CHl3[2, 2])/(8*Pi^2) + (3*MT2*CHl3[2, 2])/(16*Pi^2) - 
 (11*MW2*CHl3[2, 2])/(4*Pi^2) + (4*MW2^2*CHl3[2, 2])/(MZ2*Pi^2) - 
 (MZ2*CHl3[2, 2])/(16*Pi^2) + (Sqrt[3]*MH2*CHl3[2, 2])/(8*Pi) + 
 (3*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(8*(MH2 - MW2)*Pi^2) + 
 (5*A0i[aa0, MT2]*CHl3[2, 2])/(8*Pi^2) - (MT2*A0i[aa0, MT2]*CHl3[2, 2])/
  (MH2*Pi^2) - (2*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(MH2*Pi^2) - 
 (MT2*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(MH2*(MH2 - MW2)*Pi^2) - 
 (2*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(MH2*(MH2 - MW2)*Pi^2) - 
 (19*MH2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(MH2 - MW2)*Pi^2*SW2) + 
 (MT2*A0i[aa0, MW2]*CHl3[2, 2])/((MH2 - MW2)*Pi^2*SW2) + 
 (4*MW2*A0i[aa0, MW2]*CHl3[2, 2])/((MH2 - MW2)*Pi^2*SW2) - 
 (4*MH2*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/((MH2 - MW2)*MZ2^2*Pi^2*SW2) + 
 (4*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/((MH2 - MW2)*MZ2^2*Pi^2*SW2) + 
 (27*MH2*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(4*(MH2 - MW2)*MZ2*Pi^2*SW2) - 
 (MT2*MW2*A0i[aa0, MW2]*CHl3[2, 2])/((MH2 - MW2)*MZ2*Pi^2*SW2) - 
 (67*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^2*SW2) - 
 (MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(MH2*Pi^2*SW2) + 
 (3*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(8*MZ2^2*Pi^2*SW2) - 
 (8*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(9*MH2*MZ2^2*Pi^2*SW2) - 
 (3*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(4*MZ2*Pi^2*SW2) + 
 (4*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(3*MH2*MZ2*Pi^2*SW2) + 
 (5*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(9*MH2*Pi^2*SW2) + 
 (MT2*B0i[bb0, MH2, MT2, MT2]*CHl3[2, 2])/(4*Pi^2) + 
 (MT2^2*B0i[bb0, MH2, MT2, MT2]*CHl3[2, 2])/(MH2*Pi^2) + 
 (2*MT2*MW2*B0i[bb0, MH2, MT2, MT2]*CHl3[2, 2])/(MH2*Pi^2) - 
 (MT2*B0i[bb0, MH2, MW2, MW2]*CHl3[2, 2])/(2*Pi^2) - 
 (MT2*MW2*B0i[bb0, MH2, MW2, MW2]*CHl3[2, 2])/(MH2*Pi^2) - 
 (2*MW2^2*B0i[bb0, MH2, MW2, MW2]*CHl3[2, 2])/(MH2*Pi^2) - 
 (8*MW2^2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[2, 2])/(9*MH2*Pi^2) + 
 (4*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[2, 2])/(9*MH2*Pi^2) - 
 (5*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[2, 2])/(9*MH2*Pi^2) - 
 (4*CW2*MW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/Pi^2 + 
 (2*CW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/Pi^2 + 
 (3*MH2*MT2*B0i[dbb0, MH2, MT2, MT2]*CHl3[2, 2])/(4*Pi^2) - 
 (3*MT2^2*B0i[dbb0, MH2, MT2, MT2]*CHl3[2, 2])/Pi^2 + 
 (MH2^2*B0i[dbb0, MH2, MW2, MW2]*CHl3[2, 2])/(8*Pi^2) - 
 (MH2*MW2*B0i[dbb0, MH2, MW2, MW2]*CHl3[2, 2])/(2*Pi^2) + 
 (3*MW2^2*B0i[dbb0, MH2, MW2, MW2]*CHl3[2, 2])/(2*Pi^2) + 
 (MH2^2*B0i[dbb0, MH2, MZ2, MZ2]*CHl3[2, 2])/(16*Pi^2) - 
 (MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2]*CHl3[2, 2])/(4*Pi^2) + 
 (3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2]*CHl3[2, 2])/(4*Pi^2) - 
 (8*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[2, 2])/(9*Pi^2) + 
 (4*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[2, 2])/(9*Pi^2) + 
 (8*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[2, 2])/(9*MH2*Pi^2) - 
 (MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[2, 2])/(18*Pi^2) - 
 (4*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[2, 2])/(9*MH2*Pi^2) + 
 (5*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHl3[2, 2])/(9*MH2*Pi^2) - 
 (MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[2, 2])/(2*Pi^2) - 
 (MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[2, 2])/(2*Pi^2) + 
 (MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[2, 2])/(2*Pi^2) - 
 (MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[2, 2])/(MH2*Pi^2) - 
 (MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[2, 2])/Pi^2 - 
 (MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[2, 2])/(MH2*Pi^2) + 
 (2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHl3[2, 2])/(MH2*Pi^2) - 
 (MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(9*Pi^2) + 
 (2*MH2*MW2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(9*MZ2*Pi^2) - 
 (MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(9*Pi^2) - 
 (MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHl3[2, 2])/(MH2*Pi^2) + 
 (MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHl3[2, 2])/(2*Pi^2) - 
 (MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHl3[2, 2])/(MH2*Pi^2) + 
 (2*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHl3[2, 2])/(MH2*Pi^2) + 
 (-1/12*MW2/Pi^2 + (11*MZ2)/(24*Pi^2) - A0i[aa0, MZ2]/(4*Pi^2) - 
   (2*MW2*A0i[aa0, MZ2])/(3*MH2*Pi^2) + (MW2*A0i[aa0, MZ2])/(2*MZ2*Pi^2) - 
   (MZ2*A0i[aa0, MZ2])/(3*MH2*Pi^2) + (MH2*B0i[bb0, MH2, MZ2, MZ2])/
    (8*Pi^2) - (MZ2*B0i[bb0, MH2, MZ2, MZ2])/(4*Pi^2) + 
   (2*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (2*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*Pi^2) - 
   (MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(6*Pi^2) - 
   (2*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) - 
   (MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (MH2*MZ2*SW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(6*Pi^2))*CHq1[3, 3] + 
 (-1/2*MT2^2/((MT2 - MW2)*Pi^2) + (5*MT2*MW2)/(12*(MT2 - MW2)*Pi^2) - 
   (2*MW2^2)/(3*(MT2 - MW2)*Pi^2) + (11*MT2*MZ2)/(24*(MT2 - MW2)*Pi^2) - 
   (11*MW2*MZ2)/(24*(MT2 - MW2)*Pi^2) + (MT2^2*A0i[aa0, MT2])/
    (2*(MT2 - MW2)^2*Pi^2) + (MT2^3*A0i[aa0, MT2])/(MH2*(MT2 - MW2)^2*Pi^2) - 
   (MT2*MW2*A0i[aa0, MT2])/((MT2 - MW2)^2*Pi^2) - 
   (MW2^2*A0i[aa0, MT2])/(4*(MT2 - MW2)^2*Pi^2) - 
   (3*MT2*MW2^2*A0i[aa0, MT2])/(MH2*(MT2 - MW2)^2*Pi^2) + 
   (2*MW2^3*A0i[aa0, MT2])/(MH2*(MT2 - MW2)^2*Pi^2) + 
   (MT2^2*A0i[aa0, MW2])/(2*(MT2 - MW2)^2*Pi^2) - 
   (MT2^3*A0i[aa0, MW2])/(MH2*(MT2 - MW2)^2*Pi^2) - 
   (MT2*MW2*A0i[aa0, MW2])/(4*(MT2 - MW2)^2*Pi^2) + 
   (MW2^2*A0i[aa0, MW2])/(2*(MT2 - MW2)^2*Pi^2) + 
   (3*MT2*MW2^2*A0i[aa0, MW2])/(MH2*(MT2 - MW2)^2*Pi^2) - 
   (2*MW2^3*A0i[aa0, MW2])/(MH2*(MT2 - MW2)^2*Pi^2) - 
   A0i[aa0, MZ2]/(4*Pi^2) - (2*MW2*A0i[aa0, MZ2])/(3*MH2*Pi^2) + 
   (MW2*A0i[aa0, MZ2])/(2*MZ2*Pi^2) - (MZ2*A0i[aa0, MZ2])/(3*MH2*Pi^2) + 
   (MT2*B0i[bb0, MH2, MT2, MT2])/(2*Pi^2) - (MT2^2*B0i[bb0, MH2, MT2, MT2])/
    (MH2*Pi^2) - (2*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(MH2*Pi^2) + 
   (MH2*B0i[bb0, MH2, MW2, MW2])/(4*Pi^2) + (MT2*B0i[bb0, MH2, MW2, MW2])/
    (2*Pi^2) - (MW2*B0i[bb0, MH2, MW2, MW2])/(2*Pi^2) + 
   (MT2*MW2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) + 
   (2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^2) + 
   (MH2*B0i[bb0, MH2, MZ2, MZ2])/(8*Pi^2) - (MZ2*B0i[bb0, MH2, MZ2, MZ2])/
    (4*Pi^2) + (2*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (2*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*Pi^2) - 
   (MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(6*Pi^2) - 
   (2*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) - 
   (MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*Pi^2) + 
   (MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) + 
   (MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) - 
   (MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Pi^2) + 
   (MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) + 
   (MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/Pi^2 + 
   (MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) - 
   (2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^2) + 
   (MH2*MZ2*SW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(6*Pi^2) + 
   (MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2) - 
   (MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(2*Pi^2) + 
   (MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2) - 
   (2*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^2))*CHq3[3, 3] + 
 (-1/2*(MT*MW2)/(MBbar*Pi^2) - (MT*MT2*A0i[aa0, MT2])/
    (8*MBbar*(MT2 - MW2)*Pi^2) + (MT*MW2*A0i[aa0, MT2])/
    (2*MBbar*(MT2 - MW2)*Pi^2) + (MT*MT2*A0i[aa0, MW2])/
    (8*MBbar*(MT2 - MW2)*Pi^2) - (MT*MW2*A0i[aa0, MW2])/
    (2*MBbar*(MT2 - MW2)*Pi^2) - (MT*MT2*B0i[bb0, MH2, MT2, MT2])/
    (8*MBbar*Pi^2) - (MH2*MT*B0i[bb0, MH2, MW2, MW2])/(8*MBbar*Pi^2) + 
   (MT*MW2*B0i[bb0, MH2, MW2, MW2])/(4*MBbar*Pi^2) - 
   (MH2*MT*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*MBbar*Pi^2) + 
   (MT*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*MBbar*Pi^2) + 
   (MT*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*MBbar*Pi^2) - 
   (MT*MT2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(8*MBbar*Pi^2) - 
   (MH2*MT*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(4*MBbar*Pi^2) + 
   (7*MT*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(8*MBbar*Pi^2))*
  CHud[3, 3] + ((-5*MW2)/(8*Pi^2) - (3*A0i[aa0, MW2])/(4*Pi^2))*
  Cll[1, 1, 2, 2] + (5*MH2*Cll[1, 2, 2, 1])/(8*Pi^2) - 
 (3*MT2*Cll[1, 2, 2, 1])/(8*Pi^2) + (11*MW2*Cll[1, 2, 2, 1])/(4*Pi^2) - 
 (4*MW2^2*Cll[1, 2, 2, 1])/(MZ2*Pi^2) - (MZ2*Cll[1, 2, 2, 1])/(4*Pi^2) - 
 (Sqrt[3]*MH2*Cll[1, 2, 2, 1])/(8*Pi) - (3*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)*Pi^2) - (A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(4*Pi^2) + 
 (MT2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(MH2*Pi^2) + 
 (2*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(MH2*Pi^2) + 
 (MT2*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(MH2*(MH2 - MW2)*Pi^2) + 
 (2*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(MH2*(MH2 - MW2)*Pi^2) + 
 (2*MH2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/((MH2 - MW2)*Pi^2*SW2) - 
 (MT2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/((MH2 - MW2)*Pi^2*SW2) - 
 (29*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^2*SW2) + 
 (4*MH2*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/((MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (4*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/((MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (51*MH2*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (MT2*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/((MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (8*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/((MH2 - MW2)*MZ2*Pi^2*SW2) - 
 (3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*Pi^2*SW2) + 
 (MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(MH2*Pi^2*SW2) - 
 (3*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(4*MZ2^2*Pi^2*SW2) + 
 (8*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*MH2*MZ2^2*Pi^2*SW2) + 
 (3*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(2*MZ2*Pi^2*SW2) - 
 (4*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(3*MH2*MZ2*Pi^2*SW2) - 
 (5*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*MH2*Pi^2*SW2) - 
 (MT2*B0i[bb0, MH2, MT2, MT2]*Cll[1, 2, 2, 1])/(4*Pi^2) - 
 (MT2^2*B0i[bb0, MH2, MT2, MT2]*Cll[1, 2, 2, 1])/(MH2*Pi^2) - 
 (2*MT2*MW2*B0i[bb0, MH2, MT2, MT2]*Cll[1, 2, 2, 1])/(MH2*Pi^2) + 
 (MT2*B0i[bb0, MH2, MW2, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) + 
 (MT2*MW2*B0i[bb0, MH2, MW2, MW2]*Cll[1, 2, 2, 1])/(MH2*Pi^2) + 
 (2*MW2^2*B0i[bb0, MH2, MW2, MW2]*Cll[1, 2, 2, 1])/(MH2*Pi^2) + 
 (8*MW2^2*B0i[bb0, MH2, MZ2, MZ2]*Cll[1, 2, 2, 1])/(9*MH2*Pi^2) - 
 (4*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*Cll[1, 2, 2, 1])/(9*MH2*Pi^2) + 
 (5*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*Cll[1, 2, 2, 1])/(9*MH2*Pi^2) + 
 (4*CW2*MW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/Pi^2 - 
 (2*CW2*MZ2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/Pi^2 - 
 (3*MH2*MT2*B0i[dbb0, MH2, MT2, MT2]*Cll[1, 2, 2, 1])/(4*Pi^2) + 
 (3*MT2^2*B0i[dbb0, MH2, MT2, MT2]*Cll[1, 2, 2, 1])/Pi^2 - 
 (MH2^2*B0i[dbb0, MH2, MW2, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) + 
 (MH2*MW2*B0i[dbb0, MH2, MW2, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) - 
 (3*MW2^2*B0i[dbb0, MH2, MW2, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) - 
 (MH2^2*B0i[dbb0, MH2, MZ2, MZ2]*Cll[1, 2, 2, 1])/(16*Pi^2) + 
 (MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2]*Cll[1, 2, 2, 1])/(4*Pi^2) - 
 (3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2]*Cll[1, 2, 2, 1])/(4*Pi^2) + 
 (8*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^2) - 
 (4*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^2) - 
 (8*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*Cll[1, 2, 2, 1])/
  (9*MH2*Pi^2) + (MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*Cll[1, 2, 2, 1])/
  (18*Pi^2) + (4*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*Cll[1, 2, 2, 1])/
  (9*MH2*Pi^2) - (5*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*Cll[1, 2, 2, 1])/
  (9*MH2*Pi^2) + (MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*Pi^2) + (MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*Pi^2) - (MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*Pi^2) + (MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (MH2*Pi^2) + (MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*Cll[1, 2, 2, 1])/
  Pi^2 + (MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (MH2*Pi^2) - (2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (MH2*Pi^2) + (MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^2) - (2*MH2*MW2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^2) + (MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^2) + (MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*Cll[1, 2, 2, 1])/
  (MH2*Pi^2) - (MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*Cll[1, 2, 2, 1])/
  (2*Pi^2) + (MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*Cll[1, 2, 2, 1])/
  (MH2*Pi^2) - (2*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*
   Cll[1, 2, 2, 1])/(MH2*Pi^2) + 
 ((3*MT2)/(16*Pi^2) - (3*A0i[aa0, MT2])/(8*Pi^2))*Clq3[1, 1, 3, 3] + 
 ((3*MT2)/(16*Pi^2) - (3*A0i[aa0, MT2])/(8*Pi^2))*Clq3[2, 2, 3, 3] + 
 ((-5*CW2*MT*MW2*B0i[bb0, MZ2, MT2, MT2])/(2*Sqrt[2]*MZ*Pi^2*SW*SW2) - 
   (2*Sqrt[2]*MT*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(MZ*MZ2^2*Pi^2*SW*SW2) + 
   (5*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(2*Sqrt[2]*MZ*MZ2*Pi^2*SW*SW2) + 
   (2*Sqrt[2]*CW2*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(MZ*MZ2*Pi^2*SW*SW2))*
  CuB[3, 3] + ((MT*MT2*VMU)/(16*Sqrt[2]*(MT2 - MW2)*Pi^2) + 
   (MT*MW2*VMU)/(16*Sqrt[2]*(MT2 - MW2)*Pi^2) - (MT*MT2*VMU*A0i[aa0, MT2])/
    (8*Sqrt[2]*(MT2 - MW2)^2*Pi^2) - (MT*MT2^2*VMU*A0i[aa0, MT2])/
    (2*Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) + (MT*MW2*VMU*A0i[aa0, MT2])/
    (4*Sqrt[2]*(MT2 - MW2)^2*Pi^2) - (MT*MT2*MW2*VMU*A0i[aa0, MT2])/
    (2*Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) + (MT*MW2^2*VMU*A0i[aa0, MT2])/
    (Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) + (MT*MT2^2*VMU*A0i[aa0, MW2])/
    (2*Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) - (MT*MW2*VMU*A0i[aa0, MW2])/
    (8*Sqrt[2]*(MT2 - MW2)^2*Pi^2) + (MT*MT2*MW2*VMU*A0i[aa0, MW2])/
    (2*Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) - (MT*MW2^2*VMU*A0i[aa0, MW2])/
    (Sqrt[2]*MH2*(MT2 - MW2)^2*Pi^2) + (MT*VMU*B0i[bb0, MH2, MT2, MT2])/
    (2*Sqrt[2]*Pi^2) + (MT*MT2*VMU*B0i[bb0, MH2, MT2, MT2])/
    (2*Sqrt[2]*MH2*Pi^2) + (MT*MW2*VMU*B0i[bb0, MH2, MT2, MT2])/
    (Sqrt[2]*MH2*Pi^2) + (3*MH2*MT*VMU*B0i[dbb0, MH2, MT2, MT2])/
    (4*Sqrt[2]*Pi^2) - (3*MT*MT2*VMU*B0i[dbb0, MH2, MT2, MT2])/
    (Sqrt[2]*Pi^2) - (MT*MT2^2*VMU*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (2*Sqrt[2]*MH2*Pi^2) + (MT*MW2*VMU*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (4*Sqrt[2]*Pi^2) - (MT*MT2*MW2*VMU*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (2*Sqrt[2]*MH2*Pi^2) + (MT*MW2^2*VMU*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (Sqrt[2]*MH2*Pi^2))*CuH[3, 3] + 
 ((-7*MT*MT2*MW2)/(4*Sqrt[2]*MW*(MT2 - MW2)*Pi^2) + 
   (MT*MW2^2)/(4*Sqrt[2]*MW*(MT2 - MW2)*Pi^2) + (MT*MT2*MW2*A0i[aa0, MT2])/
    (Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2) + (3*Sqrt[2]*MT*MT2^2*MW2*A0i[aa0, MT2])/
    (MH2*MW*(MT2 - MW2)^2*Pi^2) - (5*MT*MW2^2*A0i[aa0, MT2])/
    (2*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2) - 
   (6*Sqrt[2]*MT*MT2*MW2^2*A0i[aa0, MT2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) + 
   (3*Sqrt[2]*MT*MW2^3*A0i[aa0, MT2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) + 
   (MT*MT2*MW2*A0i[aa0, MW2])/(2*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2) - 
   (3*Sqrt[2]*MT*MT2^2*MW2*A0i[aa0, MW2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) + 
   (MT*MW2^2*A0i[aa0, MW2])/(Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2) + 
   (6*Sqrt[2]*MT*MT2*MW2^2*A0i[aa0, MW2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) - 
   (3*Sqrt[2]*MT*MW2^3*A0i[aa0, MW2])/(MH2*MW*(MT2 - MW2)^2*Pi^2) + 
   (3*MT*MW2*B0i[bb0, MH2, MT2, MT2])/(2*Sqrt[2]*MW*Pi^2) - 
   (3*Sqrt[2]*MT*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/(MH2*MW*Pi^2) - 
   (MT*MW2*B0i[bb0, MH2, MW2, MW2])/(Sqrt[2]*MW*Pi^2) + 
   (3*Sqrt[2]*MT*MW2^2*B0i[bb0, MH2, MW2, MW2])/(MH2*MW*Pi^2) - 
   (MH2*MT*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Sqrt[2]*MW*Pi^2) - 
   (MT*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(Sqrt[2]*MW*Pi^2) + 
   (2*Sqrt[2]*MT*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MW*Pi^2) + 
   (3*Sqrt[2]*MT*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
    (MH2*MW*Pi^2) - (3*Sqrt[2]*MT*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
    (MH2*MW*Pi^2) - (3*MT*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (2*Sqrt[2]*MW*Pi^2) + (3*Sqrt[2]*MT*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, 
      MT2, MW2])/(MH2*MW*Pi^2) + 
   (3*MT*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(2*Sqrt[2]*MW*Pi^2) - 
   (3*Sqrt[2]*MT*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*MW*Pi^2))*
  CuW[3, 3]

